Empirically extending 1D Child-Langmuir theory to a finite temperature beam

Numerical solutions to the 1D steady-state Vlasov-Poisson system are used to develop a straightforward empirical formula for the electric current density transmitted through a vacuum diode (voltage gap) as a function of gap distance, gap voltage, the injected current density, and the average velocity and temperature of injected particles, as well as their charge and mass. This formula generalizes the 1D cold beam Child-Langmuir law (which predicts the maximum transmitted current for mono-energetic particles in a planar diode as a function of gap voltage and distance) to the case where particles are injected with a finite velocity spread. Though this case is of practical importance, no analytical solution is known. Found by a best-fit to results from particle-in-cell (PIC) simulations, the empirical formula characterizes the current transmitted across the diode for an injected velocity distribution of a drifting Maxwellian. It is not meant to yield a precise answer, but approximately characterizes the effect of space charge on transmitted current density over a large input space. The formula allows quick quantitative estimation of the effect of space charge in diode-like devices, such as gate-anode gaps in nanoscale vacuum channel transistors.

==> anc/data.txt <==
Data used in 'Empirically extending 1D Child-Langmuir theory to a finite temperature beam' by Jesse M. Snelling, Gregory R. Werner, and John R. Cary at University of Colorado, Boulder.
Ji(A/m^3) PhiD(V) vth(m/s) jstar phistar vstar q(C) m(kg) D(m) vD(m/s) vi(m/s) Jt(A/m^3) JtSig NX
-2.418516680970159918e+07 -4.500000000000000000e+01 1.624207585237463936e+06 1.024000001383183900e+02 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.095520386576267192e+05 1.009680428241584596e+05 3.120000000000000000e+02
-1.209258333863282762e+07 -4.500000000000000000e+01 1.624207585237463936e+06 5.119999978879229019e+01 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.399425999305826845e+05 9.007352196916833054e+04 2.210000000000000000e+02
-6.046291669945111498e+06 -4.500000000000000000e+01 1.624207585237463936e+06 2.559999989705805135e+01 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.653701218704257626e+05 8.013784008888510289e+04 1.560000000000000000e+02
-3.023145861488490831e+06 -4.500000000000000000e+01 1.624207585237463936e+06 1.280000006079749930e+01 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.842524500247465330e+05 6.749808651266081142e+04 1.490000000000000000e+02
-2.267359394807648379e+06 -4.500000000000000000e+01 1.624207585237463936e+06 9.600000040057004469e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.485142421799875447e+05 6.234150056099161884e+04 1.490000000000000000e+02
-1.511572924521384062e+06 -4.500000000000000000e+01 1.624207585237463936e+06 6.400000004051153546e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.975082298860765877e+05 5.612961551865404181e+04 1.490000000000000000e+02
-1.133679694236931624e+06 -4.500000000000000000e+01 1.624207585237463936e+06 4.800000006619878690e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.614683395949661499e+05 5.130638385093994293e+04 1.490000000000000000e+02
-9.447330749345433433e+05 -4.500000000000000000e+01 1.624207585237463936e+06 3.999999990290116880e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.366712246825727052e+05 4.732544647985634947e+04 1.490000000000000000e+02
-7.557864544711094350e+05 -4.500000000000000000e+01 1.624207585237463936e+06 3.199999969044484693e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.060346407483427320e+05 4.307142364020193781e+04 1.490000000000000000e+02
-5.668398463294146350e+05 -4.500000000000000000e+01 1.624207585237463936e+06 2.399999999969096631e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.664519187247697264e+05 3.746757146037385974e+04 1.490000000000000000e+02
-4.723665389888930949e+05 -4.500000000000000000e+01 1.624207585237463936e+06 2.000000001587602494e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.409838400232639106e+05 3.344865380858648859e+04 1.490000000000000000e+02
-3.778932285530939116e+05 -4.500000000000000000e+01 1.624207585237463936e+06 1.599999990100701597e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.110561081535239355e+05 2.815765129043719207e+04 1.490000000000000000e+02
-2.834199254071817850e+05 -4.500000000000000000e+01 1.624207585237463936e+06 1.200000009479186280e+00 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.737118459528376407e+05 2.226156627207822385e+04 1.490000000000000000e+02
-1.889466159207434685e+05 -4.500000000000000000e+01 1.624207585237463936e+06 8.000000020118791522e-01 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.267653548040031746e+05 1.539443614374833305e+04 1.490000000000000000e+02
-9.447330783460795647e+04 -4.500000000000000000e+01 1.624207585237463936e+06 4.000000004734556858e-01 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.659650736258449615e+04 7.913406174914594885e+03 1.490000000000000000e+02
-4.723665373783817631e+04 -4.500000000000000000e+01 1.624207585237463936e+06 1.999999994768697498e-01 -8.901117044535165057e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.329350949748105631e+04 3.934169011672056513e+03 1.490000000000000000e+02
-2.510964187569832057e+07 -3.500000000000000000e+01 1.624207585237463936e+06 1.023999995572471420e+02 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.532698018269549357e+05 1.060690405614185875e+05 3.180000000000000000e+02
-1.255482105417547375e+07 -3.500000000000000000e+01 1.624207585237463936e+06 5.120000025301559532e+01 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.833461500174734974e+05 9.557519440235311049e+04 2.250000000000000000e+02
-6.277410485478711314e+06 -3.500000000000000000e+01 1.624207585237463936e+06 2.559999995682143137e+01 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.086894620847473852e+05 8.557006080737468437e+04 1.590000000000000000e+02
-3.138705270577049814e+06 -3.500000000000000000e+01 1.624207585237463936e+06 1.280000009193602395e+01 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.258945576466820203e+05 7.209091536036215257e+04 1.490000000000000000e+02
-2.354028946569779888e+06 -3.500000000000000000e+01 1.624207585237463936e+06 9.600000043002944849e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.896008863711845479e+05 6.966624237089726375e+04 1.490000000000000000e+02
-1.569352614679956576e+06 -3.500000000000000000e+01 1.624207585237463936e+06 6.399999961923906966e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.378032719015458133e+05 6.295066681457578670e+04 1.490000000000000000e+02
-1.177014460207307944e+06 -3.500000000000000000e+01 1.624207585237463936e+06 4.799999968169593068e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.988130765075155650e+05 5.586042385383204964e+04 1.490000000000000000e+02
-9.808453913678559475e+05 -3.500000000000000000e+01 1.624207585237463936e+06 4.000000005535843783e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.731636724194712006e+05 5.180453952292797476e+04 1.490000000000000000e+02
-7.846763091236826731e+05 -3.500000000000000000e+01 1.624207585237463936e+06 3.199999988236104542e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.410195147713464103e+05 4.797471778651465866e+04 1.490000000000000000e+02
-5.885072353309190366e+05 -3.500000000000000000e+01 1.624207585237463936e+06 2.400000005402181724e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.988774835716077941e+05 4.239873002308941068e+04 1.490000000000000000e+02
-4.904226946758211125e+05 -3.500000000000000000e+01 1.624207585237463936e+06 1.999999998656746714e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.721179381298335502e+05 3.667905312674082234e+04 1.490000000000000000e+02
-3.923381526625615079e+05 -3.500000000000000000e+01 1.624207585237463936e+06 1.599999986372571348e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.390261061012422724e+05 3.063426194054612279e+04 1.490000000000000000e+02
-2.942536167281896342e+05 -3.500000000000000000e+01 1.624207585237463936e+06 1.199999998878797269e+00 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.982858064264924324e+05 2.420954382702403745e+04 1.490000000000000000e+02
-1.961690774964965531e+05 -3.500000000000000000e+01 1.624207585237463936e+06 7.999999979381693382e-01 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.459889698000875360e+05 1.672917889242295860e+04 1.490000000000000000e+02
-9.808453913003217895e+04 -3.500000000000000000e+01 1.624207585237463936e+06 4.000000005260430092e-01 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.863876284180539369e+04 8.791716746889842398e+03 1.490000000000000000e+02
-4.904226970891076780e+04 -3.500000000000000000e+01 1.624207585237463936e+06 2.000000008498405979e-01 -6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.947182988661702984e+04 4.383261024793233446e+03 1.490000000000000000e+02
-2.564958087455461919e+07 -3.000000000000000000e+01 1.624207585237463936e+06 1.024000006773625984e+02 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.759855353349954821e+05 1.092089751850389584e+05 3.210000000000000000e+02
-1.282479038956817612e+07 -3.000000000000000000e+01 1.624207585237463936e+06 5.120000014821365397e+01 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.053799028271540301e+05 9.934382764758927806e+04 2.270000000000000000e+02
-6.412395234274438582e+06 -3.000000000000000000e+01 1.624207585237463936e+06 2.560000023176291251e+01 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.302439287959461799e+05 9.083283415896445513e+04 1.600000000000000000e+02
-3.206197563003808260e+06 -3.000000000000000000e+01 1.624207585237463936e+06 1.279999989976637131e+01 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.473298278175577288e+05 7.648588664045235782e+04 1.490000000000000000e+02
-2.404648196404585615e+06 -3.000000000000000000e+01 1.624207585237463936e+06 9.600000021244946780e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.103000681298247073e+05 7.169185322203082615e+04 1.490000000000000000e+02
-1.603098788536637090e+06 -3.000000000000000000e+01 1.624207585237463936e+06 6.399999977967724796e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.581520847511542379e+05 6.432588981439840427e+04 1.490000000000000000e+02
-1.202324097607374890e+06 -3.000000000000000000e+01 1.624207585237463936e+06 4.800000008247405248e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.185266913857224281e+05 5.876354969151911791e+04 1.490000000000000000e+02
-1.001936751053649583e+06 -3.000000000000000000e+01 1.624207585237463936e+06 4.000000019039290144e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.918348816361934296e+05 5.525106039010133100e+04 1.490000000000000000e+02
-8.015494014670198085e+05 -3.000000000000000000e+01 1.624207585237463936e+06 3.200000017723007240e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.597980413904102170e+05 5.073308061646568240e+04 1.490000000000000000e+02
-6.011620499395941151e+05 -3.000000000000000000e+01 1.624207585237463936e+06 2.400000008658546680e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.159369740538984188e+05 4.377725294581435446e+04 1.490000000000000000e+02
-5.009683750445109326e+05 -3.000000000000000000e+01 1.624207585237463936e+06 2.000000007594118667e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.878978663190699299e+05 3.781629203696214245e+04 1.490000000000000000e+02
-4.007746959595443332e+05 -3.000000000000000000e+01 1.624207585237463936e+06 1.599999989802553646e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.535284637640176225e+05 3.155655287962261718e+04 1.490000000000000000e+02
-3.005810244338577613e+05 -3.000000000000000000e+01 1.624207585237463936e+06 1.200000002189659964e+00 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.107153865550334158e+05 2.490862277602628455e+04 1.490000000000000000e+02
-2.003873499879601877e+05 -3.000000000000000000e+01 1.624207585237463936e+06 8.000000029185009298e-01 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.555579514067244891e+05 1.765805740410136059e+04 1.490000000000000000e+02
-1.001936741800461023e+05 -3.000000000000000000e+01 1.624207585237463936e+06 3.999999982098081386e-01 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.436875172133909655e+04 9.197172594500225387e+03 1.490000000000000000e+02
-5.009683729882742773e+04 -3.000000000000000000e+01 1.624207585237463936e+06 1.999999999385069505e-01 -5.934078029690110778e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.255931427595036803e+04 4.613055917156762916e+03 1.490000000000000000e+02
-2.693324443027844280e+07 -2.000000000000000000e+01 1.624207585237463936e+06 1.023999999134636170e+02 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.224544488839724800e+05 1.162770606547599455e+05 3.290000000000000000e+02
-1.346662230953251570e+07 -2.000000000000000000e+01 1.624207585237463936e+06 5.120000031561442455e+01 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.509215389464752516e+05 1.055700128326283011e+05 2.330000000000000000e+02
-6.733311104948887601e+06 -2.000000000000000000e+01 1.624207585237463936e+06 2.559999996840193148e+01 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.746011635148861678e+05 9.570643970054561214e+04 1.640000000000000000e+02
-3.366655557045727968e+06 -2.000000000000000000e+01 1.624207585237463936e+06 1.280000000158095474e+01 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.903358567050716374e+05 8.330372256271296646e+04 1.490000000000000000e+02
-2.524991653911256697e+06 -2.000000000000000000e+01 1.624207585237463936e+06 9.599999948440521180e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.534439670784946065e+05 7.829507140359815094e+04 1.490000000000000000e+02
-1.683327756323856767e+06 -2.000000000000000000e+01 1.624207585237463936e+06 6.399999916390012977e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.005196947564808070e+05 6.985292084351737867e+04 1.490000000000000000e+02
-1.262495839709101012e+06 -2.000000000000000000e+01 1.624207585237463936e+06 4.800000022708871938e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.592149858077565441e+05 6.417985642312452546e+04 1.490000000000000000e+02
-1.052079857954455772e+06 -2.000000000000000000e+01 1.624207585237463936e+06 3.999999986721959999e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.316620141176896286e+05 6.106452749278880219e+04 1.490000000000000000e+02
-8.416638926535239443e+05 -2.000000000000000000e+01 1.624207585237463936e+06 3.200000013291947720e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.979582343926572357e+05 5.527794860431603593e+04 1.490000000000000000e+02
-6.312479184645616915e+05 -2.000000000000000000e+01 1.624207585237463936e+06 2.400000006069708203e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.516912761347564519e+05 4.621171872079484456e+04 1.490000000000000000e+02
-5.260399329862929881e+05 -2.000000000000000000e+01 1.624207585237463936e+06 2.000000008603416646e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.215476839971223962e+05 4.123022783538310614e+04 1.490000000000000000e+02
-4.208319473829559283e+05 -2.000000000000000000e+01 1.624207585237463936e+06 1.600000010661615679e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.843963414564733976e+05 3.415605729602523206e+04 1.490000000000000000e+02
-3.156239582644282491e+05 -2.000000000000000000e+01 1.624207585237463936e+06 1.199999999355085611e+00 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.372878043459450710e+05 2.693847263674778515e+04 1.490000000000000000e+02
-2.104159709477982542e+05 -2.000000000000000000e+01 1.624207585237463936e+06 7.999999948993574694e-01 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.756614062879770645e+05 1.918810477684928264e+04 1.490000000000000000e+02
-1.052079866606041032e+05 -2.000000000000000000e+01 1.624207585237463936e+06 4.000000019615224667e-01 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.549950593446579296e+04 1.000167254685996522e+04 1.490000000000000000e+02
-5.260399314289515314e+04 -2.000000000000000000e+01 1.624207585237463936e+06 2.000000002682415512e-01 -3.956052019793407371e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.874430702803878376e+04 5.103115257507684873e+03 1.490000000000000000e+02
-2.858193966797900572e+07 -1.000000000000000000e+01 1.624207585237463936e+06 1.024000003486478789e+02 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.701684129972443916e+05 1.244833873229867168e+05 3.390000000000000000e+02
-1.429096985917917080e+07 -1.000000000000000000e+01 1.624207585237463936e+06 5.120000026457051234e+01 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.981203968900797190e+05 1.131179128508122812e+05 2.400000000000000000e+02
-7.145484883669079281e+06 -1.000000000000000000e+01 1.624207585237463936e+06 2.559999996776668496e+01 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.220399871657589683e+05 1.007878027439068974e+05 1.690000000000000000e+02
-3.572742438586455770e+06 -1.000000000000000000e+01 1.624207585237463936e+06 1.279999997224649100e+01 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.366490807009731652e+05 9.091176647294464055e+04 1.490000000000000000e+02
-2.679556829275439028e+06 -1.000000000000000000e+01 1.624207585237463936e+06 9.599999980387206477e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.990611691217087209e+05 8.309991959525480343e+04 1.490000000000000000e+02
-1.786371225750863785e+06 -1.000000000000000000e+01 1.624207585237463936e+06 6.400000009258901557e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.446493559007546864e+05 7.603107867142511532e+04 1.490000000000000000e+02
-1.339778412663740804e+06 -1.000000000000000000e+01 1.624207585237463936e+06 4.799999983121465696e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.024094267916317913e+05 7.101996605220818310e+04 1.490000000000000000e+02
-1.116482015911142575e+06 -1.000000000000000000e+01 1.624207585237463936e+06 4.000000005130655012e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.740650008633648977e+05 6.585210601951154240e+04 1.490000000000000000e+02
-8.931856111097398680e+05 -1.000000000000000000e+01 1.624207585237463936e+06 3.199999998303537652e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.387173860188634717e+05 6.200091793081690412e+04 1.490000000000000000e+02
-6.698892098732306622e+05 -1.000000000000000000e+01 1.624207585237463936e+06 2.400000004248300289e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.898887125640711747e+05 5.109134184204105259e+04 1.490000000000000000e+02
-5.582410110311422031e+05 -1.000000000000000000e+01 1.624207585237463936e+06 2.000000013584120051e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.578567523479136871e+05 4.480382241841676296e+04 1.490000000000000000e+02
-4.465928038052727352e+05 -1.000000000000000000e+01 1.624207585237463936e+06 1.599999992883518463e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.179586823305129656e+05 3.700723491784900398e+04 1.490000000000000000e+02
-3.349446026888549677e+05 -1.000000000000000000e+01 1.624207585237463936e+06 1.199999994071139664e+00 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.660162315652823891e+05 3.013941143786431712e+04 1.490000000000000000e+02
-2.232964020281989360e+05 -1.000000000000000000e+01 1.624207585237463936e+06 7.999999968916099435e-01 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.967834140621604165e+05 2.087591573919597067e+04 1.490000000000000000e+02
-1.116482007841312588e+05 -1.000000000000000000e+01 1.624207585237463936e+06 3.999999976219020259e-01 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.062450689590324619e+05 1.095242414399236623e+04 1.490000000000000000e+02
-5.582410111191235046e+04 -1.000000000000000000e+01 1.624207585237463936e+06 2.000000013899329021e-01 -1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.432371462411277753e+04 5.437284080315301253e+03 1.490000000000000000e+02
-2.906748472140567005e+07 -7.500000000000000000e+00 1.624207585237463936e+06 1.023999996611765084e+02 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.823001311844415031e+05 1.240814249094154948e+05 3.420000000000000000e+02
-1.453374231408345327e+07 -7.500000000000000000e+00 1.624207585237463936e+06 5.119999966635578659e+01 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.104783304157078965e+05 1.134402415924293455e+05 2.420000000000000000e+02
-7.266871214736489579e+06 -7.500000000000000000e+00 1.624207585237463936e+06 2.560000003642712940e+01 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.341983200613248628e+05 1.036922143976907537e+05 1.710000000000000000e+02
-3.633435603531288449e+06 -7.500000000000000000e+00 1.624207585237463936e+06 1.280000000469659405e+01 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.486702535330092069e+05 9.213734432434116025e+04 1.490000000000000000e+02
-2.725076693939849269e+06 -7.500000000000000000e+00 1.624207585237463936e+06 9.599999972843406226e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.109649124014959671e+05 8.467268027774474467e+04 1.490000000000000000e+02
-1.816717793633955764e+06 -7.500000000000000000e+00 1.624207585237463936e+06 6.399999973701684830e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.560941191797649954e+05 7.828224449694517534e+04 1.490000000000000000e+02
-1.362538343559078174e+06 -7.500000000000000000e+00 1.624207585237463936e+06 4.799999974405848135e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.135314109537110780e+05 7.343142012095535756e+04 1.490000000000000000e+02
-1.135448620997580467e+06 -7.500000000000000000e+00 1.624207585237463936e+06 3.999999983480266419e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.856800554726695991e+05 6.803668415034652571e+04 1.490000000000000000e+02
-9.083589048033327563e+05 -7.500000000000000000e+00 1.624207585237463936e+06 3.200000014985465935e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.492611797632835223e+05 6.339588385524822661e+04 1.490000000000000000e+02
-6.812691789352813503e+05 -7.500000000000000000e+00 1.624207585237463936e+06 2.400000012411435346e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.001807405618724297e+05 5.169114435752284044e+04 1.490000000000000000e+02
-5.677243077420705231e+05 -7.500000000000000000e+00 1.624207585237463936e+06 1.999999982028660028e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.676259643235235708e+05 4.611837306517964316e+04 1.490000000000000000e+02
-4.541794513999120099e+05 -7.500000000000000000e+00 1.624207585237463936e+06 1.600000003963715889e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.269985811564768082e+05 3.768421015920169884e+04 1.490000000000000000e+02
-3.406345899943203549e+05 -7.500000000000000000e+00 1.624207585237463936e+06 1.200000008061123946e+00 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.739592818972151726e+05 3.052400292672116120e+04 1.490000000000000000e+02
-2.270897261784201837e+05 -7.500000000000000000e+00 1.624207585237463936e+06 8.000000036674090875e-01 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.023933188208708889e+05 2.163702697738831557e+04 1.490000000000000000e+02
-1.135448622750749637e+05 -7.500000000000000000e+00 1.624207585237463936e+06 3.999999989656396471e-01 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.090186482993247482e+05 1.115427060145937867e+04 1.490000000000000000e+02
-5.677243086313687672e+04 -7.500000000000000000e+00 1.624207585237463936e+06 1.999999985161512450e-01 -1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.569373870395806443e+04 5.689351756934736841e+03 1.490000000000000000e+02
-2.958549681165450066e+07 -5.000000000000000000e+00 1.624207585237463936e+06 1.023999999007939152e+02 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.947311323158754967e+05 1.264337818389480672e+05 3.450000000000000000e+02
-1.479274824018863589e+07 -5.000000000000000000e+00 1.624207585237463936e+06 5.119999937709598470e+01 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.227802762163071893e+05 1.142176362495290377e+05 2.440000000000000000e+02
-7.396374257061493583e+06 -5.000000000000000000e+00 1.624207585237463936e+06 2.560000016261266254e+01 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.466798854208808625e+05 1.042538242964975798e+05 1.720000000000000000e+02
-3.698187129035067745e+06 -5.000000000000000000e+00 1.624207585237463936e+06 1.280000008305186476e+01 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.600948342562250327e+05 9.258262440262940072e+04 1.490000000000000000e+02
-2.773640348406564444e+06 -5.000000000000000000e+00 1.624207585237463936e+06 9.600000067931494740e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.232372666367065394e+05 8.647365824847067415e+04 1.490000000000000000e+02
-1.849093541807171656e+06 -5.000000000000000000e+00 1.624207585237463936e+06 6.399999962921841146e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.676839923871853389e+05 8.003187019933998818e+04 1.490000000000000000e+02
-1.386820161782419775e+06 -5.000000000000000000e+00 1.624207585237463936e+06 4.799999990975212683e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.249373025107915746e+05 7.312603807258345478e+04 1.490000000000000000e+02
-1.155683466985425446e+06 -5.000000000000000000e+00 1.624207585237463936e+06 3.999999988441591103e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.973066998754108208e+05 6.964359284461211064e+04 1.490000000000000000e+02
-9.245467776081401389e+05 -5.000000000000000000e+00 1.624207585237463936e+06 3.200000004666424314e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.603289917158181197e+05 6.461602989953375072e+04 1.490000000000000000e+02
-6.934100868768077344e+05 -5.000000000000000000e+00 1.624207585237463936e+06 2.400000016204690390e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.106185423820081051e+05 5.299872650685178087e+04 1.490000000000000000e+02
-5.778417309920990374e+05 -5.000000000000000000e+00 1.624207585237463936e+06 1.999999985565783289e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.774879895701791975e+05 4.666245921304869262e+04 1.490000000000000000e+02
-4.622733865152821527e+05 -5.000000000000000000e+00 1.624207585237463936e+06 1.599999994411361648e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.359940074843307375e+05 3.952337216300464934e+04 1.490000000000000000e+02
-3.467050411324730376e+05 -5.000000000000000000e+00 1.624207585237463936e+06 1.200000000121160371e+00 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.815028352502337657e+05 3.045156369211610581e+04 1.490000000000000000e+02
-2.311366935025896819e+05 -5.000000000000000000e+00 1.624207585237463936e+06 7.999999980534860944e-01 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.078927241383430082e+05 2.209696764657703534e+04 1.490000000000000000e+02
-1.155683471630115091e+05 -5.000000000000000000e+00 1.624207585237463936e+06 4.000000004517583752e-01 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.116696479344503023e+05 1.132543237198457791e+04 1.490000000000000000e+02
-5.778417341335443052e+04 -5.000000000000000000e+00 1.624207585237463936e+06 1.999999996438813210e-01 -9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.695702331282707019e+04 5.698844503062312469e+03 1.490000000000000000e+02
-3.013013074327664450e+07 -2.500000000000000000e+00 1.624207585237463936e+06 1.023999994107609979e+02 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.072588437596207950e+05 1.270269195225963340e+05 3.480000000000000000e+02
-1.506506544912950322e+07 -2.500000000000000000e+00 1.624207585237463936e+06 5.119999996874135206e+01 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.353019823273316724e+05 1.184056544239337527e+05 2.460000000000000000e+02
-7.532532696704406291e+06 -2.500000000000000000e+00 1.624207585237463936e+06 2.559999988968474938e+01 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.592613781849910738e+05 1.050390670971577201e+05 1.740000000000000000e+02
-3.766266389826467261e+06 -2.500000000000000000e+00 1.624207585237463936e+06 1.280000008579644621e+01 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.716568499322484713e+05 9.447656842822235194e+04 1.490000000000000000e+02
-2.824699762344707269e+06 -2.500000000000000000e+00 1.624207585237463936e+06 9.599999962304146095e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.355132943231816171e+05 8.826244028983774479e+04 1.490000000000000000e+02
-1.883133182118680095e+06 -2.500000000000000000e+00 1.624207585237463936e+06 6.399999999414765384e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.794668130789174465e+05 7.954537054976487707e+04 1.490000000000000000e+02
-1.412349882721041795e+06 -2.500000000000000000e+00 1.624207585237463936e+06 4.799999986415430797e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.367856152990437113e+05 7.636359840168980008e+04 1.490000000000000000e+02
-1.176958242805441841e+06 -2.500000000000000000e+00 1.624207585237463936e+06 4.000000013164926926e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.086740540054145386e+05 7.182235830048566277e+04 1.490000000000000000e+02
-9.415665917709439527e+05 -2.500000000000000000e+00 1.624207585237463936e+06 3.200000002125833465e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.714089311154679745e+05 6.560026093040648266e+04 1.490000000000000000e+02
-7.061749412205100525e+05 -2.500000000000000000e+00 1.624207585237463936e+06 2.399999992731875587e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.214072743900154601e+05 5.440739057040547777e+04 1.490000000000000000e+02
-5.884791214202714618e+05 -2.500000000000000000e+00 1.624207585237463936e+06 2.000000006642110417e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.877762062322755810e+05 4.782303352835898113e+04 1.490000000000000000e+02
-4.707833014738581842e+05 -2.500000000000000000e+00 1.624207585237463936e+06 1.600000020055557304e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.455564321612037602e+05 4.016299729817306070e+04 1.490000000000000000e+02
-3.530874693224910297e+05 -2.500000000000000000e+00 1.624207585237463936e+06 1.199999991989354475e+00 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.896724282146841288e+05 3.204109393578992604e+04 1.490000000000000000e+02
-2.353916480246679275e+05 -2.500000000000000000e+00 1.624207585237463936e+06 8.000000008099115156e-01 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.136985566786588170e+05 2.260621135877227425e+04 1.490000000000000000e+02
-1.176958233423968632e+05 -2.500000000000000000e+00 1.624207585237463936e+06 3.999999981281133765e-01 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.143944653450336336e+05 1.155246219184075017e+04 1.490000000000000000e+02
-5.884791189580098580e+04 -2.500000000000000000e+00 1.624207585237463936e+06 1.999999998273889745e-01 -4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.822399621325326007e+04 5.898592794913261969e+03 1.490000000000000000e+02
-3.054409984868269414e+07 0.000000000000000000e+00 1.624207585237463936e+06 1.024000000164980975e+02 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.188256580082902219e+05 1.298534639835235139e+05 3.510000000000000000e+02
-1.527204990578625165e+07 0.000000000000000000e+00 1.624207585237463936e+06 5.119999994604253857e+01 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.469808642751097213e+05 1.203574990366904531e+05 2.480000000000000000e+02
-7.636024959931017831e+06 0.000000000000000000e+00 1.624207585237463936e+06 2.559999999661601322e+01 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.708215264127535047e+05 1.071365589963475504e+05 1.750000000000000000e+02
-3.818012492723828647e+06 0.000000000000000000e+00 1.624207585237463936e+06 1.280000004108065070e+01 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.844885161378805060e+05 9.572200781221839134e+04 1.490000000000000000e+02
-2.863509379689557012e+06 0.000000000000000000e+00 1.624207585237463936e+06 9.600000064827552748e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.477931303759955335e+05 9.179223464181371673e+04 1.490000000000000000e+02
-1.909006227582176449e+06 0.000000000000000000e+00 1.624207585237463936e+06 6.399999957580697618e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.906569286916102283e+05 8.368596670893589908e+04 1.490000000000000000e+02
-1.431754684139909921e+06 0.000000000000000000e+00 1.624207585237463936e+06 4.800000013288035383e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.482751908401701367e+05 7.801724826445277722e+04 1.490000000000000000e+02
-1.193128902762519894e+06 0.000000000000000000e+00 1.624207585237463936e+06 4.000000008768816784e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.192770772989545367e+05 7.321794981160467432e+04 1.490000000000000000e+02
-9.545031176680922508e+05 0.000000000000000000e+00 1.624207585237463936e+06 3.199999991788119669e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.825031528699836927e+05 6.901326844353800698e+04 1.490000000000000000e+02
-7.158773459734659409e+05 0.000000000000000000e+00 1.624207585237463936e+06 2.400000019730653911e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.314125689068298670e+05 5.564540834498112963e+04 1.490000000000000000e+02
-5.965644505666986806e+05 0.000000000000000000e+00 1.624207585237463936e+06 2.000000001653567505e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.975599958369722590e+05 4.842139871360026154e+04 1.490000000000000000e+02
-4.772515590112388600e+05 0.000000000000000000e+00 1.624207585237463936e+06 1.599999996488103760e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.545032886327187880e+05 4.147013421638942236e+04 1.490000000000000000e+02
-3.579386692383133923e+05 0.000000000000000000e+00 1.624207585237463936e+06 1.199999997298639265e+00 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.971940636208112119e+05 3.235530049160393173e+04 1.490000000000000000e+02
-2.386257786422089266e+05 0.000000000000000000e+00 1.624207585237463936e+06 7.999999953494425498e-01 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.188844930278580578e+05 2.317748090881704775e+04 1.490000000000000000e+02
-1.193128899502043496e+05 0.000000000000000000e+00 1.624207585237463936e+06 3.999999997837972998e-01 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.167318149408128374e+05 1.178799808161037799e+04 1.490000000000000000e+02
-5.965644533324270014e+04 0.000000000000000000e+00 1.624207585237463936e+06 2.000000010925753746e-01 0.000000000000000000e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.928588581085495389e+04 5.952445301701259268e+03 1.490000000000000000e+02
-3.167697450810976699e+07 2.500000000000000000e+00 1.624207585237463936e+06 1.023999994110239413e+02 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.338379713853084249e+05 1.327921646754249523e+05 3.570000000000000000e+02
-1.583848749885893986e+07 2.500000000000000000e+00 1.624207585237463936e+06 5.120000049687337906e+01 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.619121198311755434e+05 1.233944869990046864e+05 2.520000000000000000e+02
-7.919243657226828858e+06 2.500000000000000000e+00 1.624207585237463936e+06 2.559999995037948750e+01 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.849209421235959744e+05 1.099191913566747535e+05 1.780000000000000000e+02
-3.959621836070791353e+06 2.500000000000000000e+00 1.624207585237463936e+06 1.279999999929669841e+01 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.981108888164353557e+05 9.894918926126972656e+04 1.490000000000000000e+02
-2.969716394774555229e+06 2.500000000000000000e+00 1.624207585237463936e+06 9.600000056759487421e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.618175351208497304e+05 9.382886925287400663e+04 1.490000000000000000e+02
-1.979810925113045843e+06 2.500000000000000000e+00 1.624207585237463936e+06 6.400000022527787102e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.053623261941124219e+05 8.344001396109041525e+04 1.490000000000000000e+02
-1.484858194027738646e+06 2.500000000000000000e+00 1.624207585237463936e+06 4.800000017519590045e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.625111826356014935e+05 7.947632877805116004e+04 1.490000000000000000e+02
-1.237381819569329964e+06 2.500000000000000000e+00 1.624207585237463936e+06 3.999999986194137325e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.341754823914930457e+05 7.537002859814696421e+04 1.490000000000000000e+02
-9.899054654489016393e+05 2.500000000000000000e+00 1.624207585237463936e+06 3.200000020613889440e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.964037099763785955e+05 7.010468478657925152e+04 1.490000000000000000e+02
-7.424290942679304862e+05 2.500000000000000000e+00 1.624207585237463936e+06 2.399999999883185797e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.455017068679474760e+05 5.834833651769717108e+04 1.490000000000000000e+02
-6.186909132769257994e+05 2.500000000000000000e+00 1.624207585237463936e+06 2.000000004386262464e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.110153419899166329e+05 5.045107340140885935e+04 1.490000000000000000e+02
-4.949527299241651781e+05 2.500000000000000000e+00 1.624207585237463936e+06 1.600000001254651805e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.673902299323381158e+05 4.302957761441914045e+04 1.490000000000000000e+02
-3.712145446234003757e+05 2.500000000000000000e+00 1.624207585237463936e+06 1.199999991825860590e+00 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.086844400621051900e+05 3.401775092243157269e+04 1.490000000000000000e+02
-2.474763665701437567e+05 2.500000000000000000e+00 1.624207585237463936e+06 8.000000058255958280e-01 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.277986399998767592e+05 2.412126761109824656e+04 1.490000000000000000e+02
-1.237381828225862409e+05 2.500000000000000000e+00 1.624207585237463936e+06 4.000000014177520491e-01 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.213878127658918092e+05 1.190874787057618050e+04 1.490000000000000000e+02
-6.186909134959500079e+04 2.500000000000000000e+00 1.624207585237463936e+06 2.000000005094287325e-01 4.945065024741759213e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.155638332430509035e+04 6.077628878690135025e+03 1.490000000000000000e+02
-3.281016799970092252e+07 5.000000000000000000e+00 1.624207585237463936e+06 1.023999998515253509e+02 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.480423239087557886e+05 1.341546502026565722e+05 3.640000000000000000e+02
-1.640508391888521239e+07 5.000000000000000000e+00 1.624207585237463936e+06 5.119999967307145283e+01 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.766609452790981159e+05 1.234598947626945592e+05 2.570000000000000000e+02
-8.202541996361692436e+06 5.000000000000000000e+00 1.624207585237463936e+06 2.559999995175959242e+01 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.998978943755630171e+05 1.143212882185786439e+05 1.820000000000000000e+02
-4.101271014462411404e+06 5.000000000000000000e+00 1.624207585237463936e+06 1.280000002669429549e+01 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.139628932714235270e+05 1.017489633054760779e+05 1.490000000000000000e+02
-3.075953279306808487e+06 5.000000000000000000e+00 1.624207585237463936e+06 9.600000077634081919e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.763519010028244229e+05 9.405755877916686586e+04 1.490000000000000000e+02
-2.050635506259150570e+06 5.000000000000000000e+00 1.624207585237463936e+06 6.400000010313379839e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.202280809510566760e+05 8.836681375754131295e+04 1.490000000000000000e+02
-1.537976619710346451e+06 5.000000000000000000e+00 1.624207585237463936e+06 4.799999976575081817e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.769122668008801993e+05 8.309410744533214893e+04 1.490000000000000000e+02
-1.281647188882945804e+06 5.000000000000000000e+00 1.624207585237463936e+06 3.999999998552822067e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.485406191597790457e+05 7.883527854997021495e+04 1.490000000000000000e+02
-1.025317757137230830e+06 5.000000000000000000e+00 1.624207585237463936e+06 3.200000017664517582e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.108567787316024769e+05 7.139304336602082185e+04 1.490000000000000000e+02
-7.689883152453412767e+05 5.000000000000000000e+00 1.624207585237463936e+06 2.400000005110167756e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.593209356028180337e+05 6.032031750511615974e+04 1.490000000000000000e+02
-6.408235939411915606e+05 5.000000000000000000e+00 1.624207585237463936e+06 1.999999997715041111e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.245983191406850237e+05 5.140530040647482383e+04 1.490000000000000000e+02
-5.126588729092339636e+05 5.000000000000000000e+00 1.624207585237463936e+06 1.599999991169421598e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.804173528907283908e+05 4.389958035065395961e+04 1.490000000000000000e+02
-3.844941542714871466e+05 5.000000000000000000e+00 1.624207585237463936e+06 1.199999992096094870e+00 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.205070038800516049e+05 3.482963515986950370e+04 1.490000000000000000e+02
-2.563294377562435111e+05 5.000000000000000000e+00 1.624207585237463936e+06 7.999999996470659180e-01 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.369693460273740056e+05 2.463893463964371040e+04 1.490000000000000000e+02
-1.281647185295353702e+05 5.000000000000000000e+00 1.624207585237463936e+06 3.999999987356005482e-01 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.261563609022270102e+05 1.281378568703231031e+04 1.490000000000000000e+02
-6.408235966564265982e+04 5.000000000000000000e+00 1.624207585237463936e+06 2.000000006189245338e-01 9.890130049483518426e-02 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.387829296926207462e+04 6.438270834499187913e+03 1.490000000000000000e+02
-3.394395970943249762e+07 7.500000000000000000e+00 1.624207585237463936e+06 1.024000003835678143e+02 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.624364659758016933e+05 1.372212815760393569e+05 3.700000000000000000e+02
-1.697197975206998736e+07 7.500000000000000000e+00 1.624207585237463936e+06 5.119999988212713049e+01 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.909969529543352546e+05 1.264573763362702157e+05 2.610000000000000000e+02
-8.485989941915692762e+06 7.500000000000000000e+00 1.624207585237463936e+06 2.560000013980830857e+01 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.141485965104171773e+05 1.155645849418320722e+05 1.850000000000000000e+02
-4.242994986249769107e+06 7.500000000000000000e+00 1.624207585237463936e+06 1.280000011603586429e+01 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.281494351944676600e+05 1.035967586883752811e+05 1.490000000000000000e+02
-3.182246216417618096e+06 7.500000000000000000e+00 1.624207585237463936e+06 9.600000016828305505e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.900821212969099870e+05 9.813477301889369846e+04 1.490000000000000000e+02
-2.121497480710241944e+06 7.500000000000000000e+00 1.624207585237463936e+06 6.400000020566220194e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.348091932171576191e+05 8.994901012241256831e+04 1.490000000000000000e+02
-1.591123083419688744e+06 7.500000000000000000e+00 1.624207585237463936e+06 4.799999933631895921e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.915884574626544490e+05 8.510555927069883910e+04 1.490000000000000000e+02
-1.325935915716288844e+06 7.500000000000000000e+00 1.624207585237463936e+06 3.999999983508239154e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.626728991060279077e+05 8.058718028925271938e+04 1.490000000000000000e+02
-1.060748744642968522e+06 7.500000000000000000e+00 1.624207585237463936e+06 3.200000023218418477e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.253932968002244597e+05 7.462830586686618335e+04 1.490000000000000000e+02
-9.281551383633966325e+05 7.500000000000000000e+00 1.624207585237463936e+06 2.799999980497598351e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.019590390400826000e+05 6.849490952995550469e+04 1.490000000000000000e+02
-7.955615540212754859e+05 7.500000000000000000e+00 1.624207585237463936e+06 2.400000003956298311e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.734105032048582216e+05 6.102563959685331065e+04 1.490000000000000000e+02
-6.629679635807900922e+05 7.500000000000000000e+00 1.624207585237463936e+06 2.000000009017836700e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.383172258604377857e+05 5.335158943586509122e+04 1.490000000000000000e+02
-5.303743668806611095e+05 7.500000000000000000e+00 1.624207585237463936e+06 1.599999995195676483e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.937983520534316776e+05 4.577961709796556534e+04 1.490000000000000000e+02
-3.977807757038756972e+05 7.500000000000000000e+00 1.624207585237463936e+06 1.199999998035991666e+00 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.327720189846456633e+05 3.574084815754248848e+04 1.490000000000000000e+02
-2.651871865984411561e+05 7.500000000000000000e+00 1.624207585237463936e+06 8.000000071250275013e-01 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.463292577777891129e+05 2.561935984828668370e+04 1.490000000000000000e+02
-1.325935923944244278e+05 7.500000000000000000e+00 1.624207585237463936e+06 4.000000008329817058e-01 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.309052555555617000e+05 1.323289560187531788e+04 1.490000000000000000e+02
-6.629679645052214619e+04 7.500000000000000000e+00 1.624207585237463936e+06 2.000000011806603029e-01 1.483519507422527695e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.619657808012378518e+04 6.628187335921151316e+03 1.490000000000000000e+02
-3.507859263753146678e+07 1.000000000000000000e+01 1.624207585237463936e+06 1.023999997252213348e+02 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.766131958686332218e+05 1.392879578257902758e+05 3.760000000000000000e+02
-1.753929647019139677e+07 1.000000000000000000e+01 1.624207585237463936e+06 5.120000030464630214e+01 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.052729564520244021e+05 1.278975786584845191e+05 2.660000000000000000e+02
-8.769648184889176860e+06 1.000000000000000000e+01 1.624207585237463936e+06 2.560000000576231827e+01 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.277473129928588169e+05 1.173917804678564571e+05 1.880000000000000000e+02
-4.384824113094169647e+06 1.000000000000000000e+01 1.624207585237463936e+06 1.280000006316057615e+01 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.425256911492511863e+05 1.049945000719462696e+05 1.490000000000000000e+02
-3.288618062311768066e+06 1.000000000000000000e+01 1.624207585237463936e+06 9.599999981663486892e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.038640459357829532e+05 9.829850595395507116e+04 1.490000000000000000e+02
-2.192412057862452231e+06 1.000000000000000000e+01 1.624207585237463936e+06 6.400000035420054800e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.490292876192074036e+05 9.211621800393026206e+04 1.490000000000000000e+02
-1.644309039920039242e+06 1.000000000000000000e+01 1.624207585237463936e+06 4.800000016415708615e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.058690680989674293e+05 8.488159545307730150e+04 1.490000000000000000e+02
-1.370257529451969545e+06 1.000000000000000000e+01 1.624207585237463936e+06 4.000000002543952604e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.767763831609418849e+05 8.176619178938389814e+04 1.490000000000000000e+02
-1.096206026880619815e+06 1.000000000000000000e+01 1.624207585237463936e+06 3.200000011723981075e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.395831587827408221e+05 7.645787064464276773e+04 1.490000000000000000e+02
-9.591802616709145950e+05 1.000000000000000000e+01 1.624207585237463936e+06 2.799999975667532226e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.158505785839780001e+05 7.091179739554401021e+04 1.490000000000000000e+02
-8.221545165131476242e+05 1.000000000000000000e+01 1.624207585237463936e+06 2.399999998145885716e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.872570545963930781e+05 6.265576218423457613e+04 1.490000000000000000e+02
-6.851287673158099642e+05 1.000000000000000000e+01 1.624207585237463936e+06 2.000000008832088838e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.521051373591177980e+05 5.459995737983241270e+04 1.490000000000000000e+02
-5.481030141602287767e+05 1.000000000000000000e+01 1.624207585237463936e+06 1.600000007963548354e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.065303781566212419e+05 4.728310452868801804e+04 1.490000000000000000e+02
-4.110772559689662885e+05 1.000000000000000000e+01 1.624207585237463936e+06 1.199999992395052173e+00 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.445203144448048552e+05 3.749853640722650016e+04 1.490000000000000000e+02
-2.740515083333289949e+05 1.000000000000000000e+01 1.624207585237463936e+06 8.000000076401072580e-01 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.553953568895040371e+05 2.695737811117007368e+04 1.490000000000000000e+02
-1.370257530249893607e+05 1.000000000000000000e+01 1.624207585237463936e+06 4.000000004873220383e-01 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.355331825838843943e+05 1.360704312397734975e+04 1.490000000000000000e+02
-6.851287625817791559e+04 1.000000000000000000e+01 1.624207585237463936e+06 1.999999995012698706e-01 1.978026009896703685e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.841400311827777477e+04 6.973632672384909711e+03 1.490000000000000000e+02
-3.735120879737464339e+07 1.500000000000000000e+01 1.624207585237463936e+06 1.023999996541155042e+02 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.004302253841495840e+06 1.442070224969481060e+05 3.880000000000000000e+02
-1.867560435894322395e+07 1.500000000000000000e+01 1.624207585237463936e+06 5.119999971809754413e+01 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.320703814282272942e+05 1.336468646392837400e+05 2.740000000000000000e+02
-9.337802274857202545e+06 1.500000000000000000e+01 1.624207585237463936e+06 2.560000012055260754e+01 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.553652768687923672e+05 1.211831285399254702e+05 1.940000000000000000e+02
-4.668901146951651201e+06 1.500000000000000000e+01 1.624207585237463936e+06 1.280000008638416986e+01 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.708808097460911376e+05 1.094949853810667555e+05 1.490000000000000000e+02
-3.501675814640175551e+06 1.500000000000000000e+01 1.624207585237463936e+06 9.599999939846178165e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.327839943640923593e+05 1.047919270579413278e+05 1.490000000000000000e+02
-2.334450575106612872e+06 1.500000000000000000e+01 1.624207585237463936e+06 6.400000047662960156e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.780467467628124868e+05 9.680020692819209944e+04 1.490000000000000000e+02
-1.750837924599600257e+06 1.500000000000000000e+01 1.624207585237463936e+06 4.800000017295641186e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.340344151101845782e+05 9.053082852158763853e+04 1.490000000000000000e+02
-1.459031598852587631e+06 1.500000000000000000e+01 1.624207585237463936e+06 4.000000000759011520e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.052246461960483575e+05 8.757695325438542932e+04 1.490000000000000000e+02
-1.167225279657446546e+06 1.500000000000000000e+01 1.624207585237463936e+06 3.200000002184629100e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.674555247099073604e+05 8.151533508040657034e+04 1.490000000000000000e+02
-1.021322122167922906e+06 1.500000000000000000e+01 1.624207585237463936e+06 2.800000008676742258e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.437467182785719633e+05 7.378178540863686067e+04 1.490000000000000000e+02
-8.754189565474698320e+05 1.500000000000000000e+01 1.624207585237463936e+06 2.399999992877551058e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.151997442190913716e+05 6.678074355678584834e+04 1.490000000000000000e+02
-7.295158042919329600e+05 1.500000000000000000e+01 1.624207585237463936e+06 2.000000013718871816e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.793921969826287241e+05 5.850057241154848452e+04 1.490000000000000000e+02
-5.836126373057530727e+05 1.500000000000000000e+01 1.624207585237463936e+06 1.599999994175479667e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.327146097195684561e+05 4.957689222106831585e+04 1.490000000000000000e+02
-5.106610580168312881e+05 1.500000000000000000e+01 1.624207585237463936e+06 1.399999995929697594e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.031801939748857403e+05 4.447607775600084278e+04 1.490000000000000000e+02
-4.377094757671982516e+05 1.500000000000000000e+01 1.624207585237463936e+06 1.199999989566993941e+00 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.684364709550568950e+05 3.977460099380520114e+04 1.490000000000000000e+02
-2.918063208576225443e+05 1.500000000000000000e+01 1.624207585237463936e+06 8.000000031321490290e-01 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.738580966296143015e+05 2.779755726225820399e+04 1.490000000000000000e+02
-1.459031596882948361e+05 1.500000000000000000e+01 1.624207585237463936e+06 3.999999995359158067e-01 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.448168410614228051e+05 1.445226098913241731e+04 1.490000000000000000e+02
-7.295157961108179006e+04 1.500000000000000000e+01 1.624207585237463936e+06 1.999999991289981016e-01 2.967039014845055389e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.291755827176585444e+04 7.299673929678430795e+03 1.490000000000000000e+02
-2.095717395106677711e+07 2.500000000000000000e+01 1.624207585237463936e+06 5.120000008149750670e+01 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.866045916639524512e+05 1.442397067363254027e+05 2.900000000000000000e+02
-1.047858698374318518e+07 2.500000000000000000e+01 1.624207585237463936e+06 2.560000006080592527e+01 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.118733268831408350e+05 1.305727234098703193e+05 2.050000000000000000e+02
-5.239293515917995945e+06 2.500000000000000000e+01 1.624207585237463936e+06 1.280000008915018839e+01 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.272226039246458095e+05 1.182593017967020132e+05 1.490000000000000000e+02
-3.929470084039551672e+06 2.500000000000000000e+01 1.624207585237463936e+06 9.599999937626419566e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.885053185138516128e+05 1.128034625556341052e+05 1.490000000000000000e+02
-2.619646738787329756e+06 2.500000000000000000e+01 1.624207585237463936e+06 6.399999997737222834e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.342279891327082878e+05 1.060657037613177235e+05 1.490000000000000000e+02
-1.964735040525717195e+06 2.500000000000000000e+01 1.624207585237463936e+06 4.799999965163108229e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.909660345164035680e+05 9.968105412341836200e+04 1.490000000000000000e+02
-1.637279209350815276e+06 2.500000000000000000e+01 1.624207585237463936e+06 3.999999992743716870e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.615471686370475218e+05 9.689115314120036783e+04 1.490000000000000000e+02
-1.309823373507706448e+06 2.500000000000000000e+01 1.624207585237463936e+06 3.200000008919534178e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.236134959068385651e+05 8.890464269667537883e+04 1.490000000000000000e+02
-1.146095449059766252e+06 2.500000000000000000e+01 1.624207585237463936e+06 2.800000001062976196e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.993828863851936767e+05 8.088047580021193426e+04 1.490000000000000000e+02
-9.823675218966711545e+05 2.500000000000000000e+01 1.624207585237463936e+06 2.399999986573084776e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.702750170383346267e+05 7.473814020365582837e+04 1.490000000000000000e+02
-8.186396102089474443e+05 2.500000000000000000e+01 1.624207585237463936e+06 2.000000009890725128e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.332136704697587993e+05 6.528858344074298657e+04 1.490000000000000000e+02
-6.549116833517941413e+05 2.500000000000000000e+01 1.624207585237463936e+06 1.599999996148272929e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.848713592645543977e+05 5.600921394260847592e+04 1.490000000000000000e+02
-5.730477252783903386e+05 2.500000000000000000e+01 1.624207585237463936e+06 1.400000002360149320e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.537201115000300342e+05 5.097559245296490553e+04 1.490000000000000000e+02
-4.911837615586447064e+05 2.500000000000000000e+01 1.624207585237463936e+06 1.199999994777575019e+00 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.159090352902377490e+05 4.496843669037286600e+04 1.490000000000000000e+02
-3.274558422270463197e+05 2.500000000000000000e+01 1.624207585237463936e+06 7.999999994206368203e-01 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.107894837169877719e+05 3.145284748329599097e+04 1.490000000000000000e+02
-1.637279203880800342e+05 2.500000000000000000e+01 1.624207585237463936e+06 3.999999979380046145e-01 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.632298119964968064e+05 1.619242181604509824e+04 1.490000000000000000e+02
-8.186396111124420713e+04 2.500000000000000000e+01 1.624207585237463936e+06 2.000000012098032409e-01 4.945065024741758797e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.185515085565435584e+04 8.285238461474165888e+03 1.490000000000000000e+02
-2.325378658519653976e+07 3.500000000000000000e+01 1.624207585237463936e+06 5.120000030807052127e+01 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.042231344451963785e+06 1.515436061791029933e+05 3.060000000000000000e+02
-1.162689311696433835e+07 3.500000000000000000e+01 1.624207585237463936e+06 2.559999976732588323e+01 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.665548870595014887e+05 1.382566058267689659e+05 2.160000000000000000e+02
-5.813446592008967884e+06 3.500000000000000000e+01 1.624207585237463936e+06 1.279999995748197783e+01 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.821090632783828769e+05 1.263056729422259814e+05 1.530000000000000000e+02
-4.360084966323637404e+06 3.500000000000000000e+01 1.624207585237463936e+06 9.600000017248678574e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.442463600205696421e+05 1.220224178169035149e+05 1.490000000000000000e+02
-2.906723292969421949e+06 3.500000000000000000e+01 1.624207585237463936e+06 6.399999972058413533e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.893852783758983715e+05 1.144028157394982700e+05 1.490000000000000000e+02
-2.180042500871854369e+06 3.500000000000000000e+01 1.624207585237463936e+06 4.800000047618153687e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.466002857793750009e+05 1.089012338161078951e+05 1.490000000000000000e+02
-1.816702077323826961e+06 3.500000000000000000e+01 1.624207585237463936e+06 4.000000024850410618e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.166981318685614970e+05 1.049022952722291957e+05 1.490000000000000000e+02
-1.453361644079460530e+06 3.500000000000000000e+01 1.624207585237463936e+06 3.199999980733345684e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.796837677366707940e+05 9.788133722293029132e+04 1.490000000000000000e+02
-1.271691452190732118e+06 3.500000000000000000e+01 1.624207585237463936e+06 2.800000013132735166e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.548784261542389868e+05 9.206637402669482981e+04 1.490000000000000000e+02
-1.090021239105912158e+06 3.500000000000000000e+01 1.624207585237463936e+06 2.399999998862740735e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.252809893190566218e+05 8.232287149985833094e+04 1.490000000000000000e+02
-9.083510282960609766e+05 3.500000000000000000e+01 1.624207585237463936e+06 1.999999989601754624e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.870383038509010803e+05 7.285280055751871259e+04 1.490000000000000000e+02
-7.266808249397956533e+05 3.500000000000000000e+01 1.624207585237463936e+06 1.599999996752013542e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.373734125453777378e+05 6.269630806910154206e+04 1.490000000000000000e+02
-6.358457283295439556e+05 3.500000000000000000e+01 1.624207585237463936e+06 1.400000011485562634e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.047974406684348360e+05 5.582187609541344136e+04 1.490000000000000000e+02
-5.450106159855759470e+05 3.500000000000000000e+01 1.624207585237463936e+06 1.199999991576741643e+00 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.646775764266528422e+05 4.962353018893566332e+04 1.490000000000000000e+02
-3.633404100907708635e+05 3.500000000000000000e+01 1.624207585237463936e+06 7.999999931376641227e-01 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -3.482865443079011748e+05 3.529647874069262616e+04 1.490000000000000000e+02
-1.816702067422399123e+05 3.500000000000000000e+01 1.624207585237463936e+06 4.000000003049526409e-01 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.815482212089000968e+05 1.842073504091253562e+04 1.490000000000000000e+02
-9.083510377560256165e+04 3.500000000000000000e+01 1.624207585237463936e+06 2.000000010430628694e-01 6.923091034638463315e-01 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.084088948994455859e+04 9.291026722548247562e+03 1.490000000000000000e+02
-3.262899993940801173e+07 7.500000000000000000e+01 1.624207585237463936e+06 5.119999978288333153e+01 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.260757394920995925e+06 1.898356437104257930e+05 3.630000000000000000e+02
-1.631450010044823959e+07 7.500000000000000000e+01 1.624207585237463936e+06 2.560000009659979980e+01 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.183475738440457731e+06 1.774755322823206952e+05 2.560000000000000000e+02
-8.157249976454815827e+06 7.500000000000000000e+01 1.624207585237463936e+06 1.279999993254433299e+01 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.101225727977062808e+06 1.661011089146176237e+05 1.810000000000000000e+02
-6.117937512250873260e+06 7.500000000000000000e+01 1.624207585237463936e+06 9.599999996341340491e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.062382049191216240e+06 1.576042554648605292e+05 1.570000000000000000e+02
-4.078625024313699920e+06 7.500000000000000000e+01 1.624207585237463936e+06 6.400000022897198271e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.005861339087498724e+06 1.529463395506670640e+05 1.490000000000000000e+02
-3.058968763376154937e+06 7.500000000000000000e+01 1.624207585237463936e+06 4.800000009548179847e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.659725083623182727e+05 1.454634306452466408e+05 1.490000000000000000e+02
-2.549140623579201289e+06 7.500000000000000000e+01 1.624207585237463936e+06 3.999999988236297099e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.355148442268768558e+05 1.407176088241098041e+05 1.490000000000000000e+02
-2.039312496096765855e+06 7.500000000000000000e+01 1.624207585237463936e+06 3.199999986247817230e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.958951705279849702e+05 1.346244539880556986e+05 1.490000000000000000e+02
-1.784398453533136752e+06 7.500000000000000000e+01 1.624207585237463936e+06 2.800000018484523512e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.716167450311109424e+05 1.225546662064942211e+05 1.490000000000000000e+02
-1.529484377015012316e+06 7.500000000000000000e+01 1.624207585237463936e+06 2.399999997441320421e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.414427127009992255e+05 1.110202213438145554e+05 1.490000000000000000e+02
-1.274570313302568858e+06 7.500000000000000000e+01 1.624207585237463936e+06 1.999999996492232146e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -8.018548342039383715e+05 1.008406924114561989e+05 1.490000000000000000e+02
-1.147113291084100725e+06 7.500000000000000000e+01 1.624207585237463936e+06 1.800000011140829193e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.774335549118727213e+05 9.421745639525879233e+04 1.490000000000000000e+02
-1.019656259562978055e+06 7.500000000000000000e+01 1.624207585237463936e+06 1.600000011192107774e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.480343880748525262e+05 8.729422329973896558e+04 1.490000000000000000e+02
-8.921992159659706522e+05 7.500000000000000000e+01 1.624207585237463936e+06 1.399999992294436169e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -7.106906299014724791e+05 7.926399413150663895e+04 1.490000000000000000e+02
-7.647421943770836806e+05 7.500000000000000000e+01 1.624207585237463936e+06 1.200000007930944523e+00 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -6.618311481997928349e+05 7.108802242381479300e+04 1.490000000000000000e+02
-5.098281276551141054e+05 7.500000000000000000e+01 1.624207585237463936e+06 8.000000022594393467e-01 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -4.999885029565839795e+05 5.045148597600182984e+04 1.490000000000000000e+02
-2.549140637569637038e+05 7.500000000000000000e+01 1.624207585237463936e+06 4.000000010189476707e-01 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.549149650349826261e+05 2.563478692984270310e+04 1.490000000000000000e+02
-1.274570316310787166e+05 7.500000000000000000e+01 1.624207585237463936e+06 2.000000001212596523e-01 1.483519507422527584e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.274526573424013914e+05 1.285548172304865147e+04 1.490000000000000000e+02
-6.410456697088494897e+07 2.000000000000000000e+02 1.624207585237463936e+06 5.119999999731980722e+01 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.946463058309746673e+06 3.167552937489910400e+05 5.080000000000000000e+02
-3.205228334087775275e+07 2.000000000000000000e+02 1.624207585237463936e+06 2.559999988319677655e+01 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.869581618603330571e+06 3.042198601160401595e+05 3.590000000000000000e+02
-1.602614164192714728e+07 2.000000000000000000e+02 1.624207585237463936e+06 1.279999991882621302e+01 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.784959036870579934e+06 2.896169385078625055e+05 2.540000000000000000e+02
-1.201960629913340136e+07 2.000000000000000000e+02 1.624207585237463936e+06 9.599999993181761226e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.749289074248231016e+06 2.841284778638025746e+05 2.200000000000000000e+02
-8.013070838319654576e+06 2.000000000000000000e+02 1.624207585237463936e+06 6.399999973275321885e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.693254157245306997e+06 2.820580297217929037e+05 1.790000000000000000e+02
-6.009803166651407257e+06 2.000000000000000000e+02 1.624207585237463936e+06 4.800000010236351144e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.649012569901868468e+06 2.717780460923571954e+05 1.550000000000000000e+02
-5.008169265865048394e+06 2.000000000000000000e+02 1.624207585237463936e+06 3.999999976839837768e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.622503485585937742e+06 2.677800734199059661e+05 1.490000000000000000e+02
-4.006535450583727565e+06 2.000000000000000000e+02 1.624207585237463936e+06 3.200000011735774308e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.585856248166480334e+06 2.530000982375973836e+05 1.490000000000000000e+02
-3.505718530256274156e+06 2.000000000000000000e+02 1.624207585237463936e+06 2.800000019050863820e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.560874922476378735e+06 2.350254394216111687e+05 1.490000000000000000e+02
-3.004901593721339013e+06 2.000000000000000000e+02 1.624207585237463936e+06 2.400000013421118350e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.530014667180652730e+06 2.125331163891624892e+05 1.490000000000000000e+02
-2.504084656434883829e+06 2.000000000000000000e+02 1.624207585237463936e+06 2.000000007191137019e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.489945234363816911e+06 1.916836194751272560e+05 1.490000000000000000e+02
-2.253676197127554566e+06 2.000000000000000000e+02 1.624207585237463936e+06 1.800000011532682187e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.463346165969493566e+06 1.791559500303952082e+05 1.490000000000000000e+02
-2.003267727034448879e+06 2.000000000000000000e+02 1.624207585237463936e+06 1.600000007259681389e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.430436354251236655e+06 1.710321147376942972e+05 1.490000000000000000e+02
-1.752859248190574348e+06 2.000000000000000000e+02 1.624207585237463936e+06 1.399999995997484481e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.387939236166796181e+06 1.538556483301839617e+05 1.490000000000000000e+02
-1.502450777728908928e+06 2.000000000000000000e+02 1.624207585237463936e+06 1.199999991430116708e+00 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -1.323747327321826480e+06 1.405334502409479464e+05 1.490000000000000000e+02
-1.001633861346383230e+06 2.000000000000000000e+02 1.624207585237463936e+06 8.000000018960005121e-01 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -9.998468164491065545e+05 9.967375545473401144e+04 1.490000000000000000e+02
-5.008169272259801510e+05 2.000000000000000000e+02 1.624207585237463936e+06 3.999999981947295336e-01 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -5.007408193851155811e+05 4.992112319125805516e+04 1.490000000000000000e+02
-2.504084639774698881e+05 2.000000000000000000e+02 1.624207585237463936e+06 1.999999993884729876e-01 3.956052019793407037e+00 3.851648358070253186e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.216915549505723640e+06 -2.503797850136844208e+05 2.494601396885050417e+04 1.490000000000000000e+02
-2.078293850510857627e+07 -4.500000000000000000e+01 1.326159940063267481e+06 1.024000000870308327e+02 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.898628174905673950e+05 6.906187481885010493e+04 3.540000000000000000e+02
-1.039146922552837804e+07 -4.500000000000000000e+01 1.326159940063267481e+06 5.119999991035555098e+01 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.474836581677593640e+05 6.272892459269278334e+04 2.500000000000000000e+02
-5.195734621753959917e+06 -4.500000000000000000e+01 1.326159940063267481e+06 2.559999999947144289e+01 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.029592449899449130e+05 5.642853491961966211e+04 1.770000000000000000e+02
-2.597867311916034669e+06 -4.500000000000000000e+01 1.326159940063267481e+06 1.280000000485527600e+01 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.531624318863587105e+05 4.950891351949491946e+04 1.490000000000000000e+02
-1.948400483393903123e+06 -4.500000000000000000e+01 1.326159940063267481e+06 9.600000000965419389e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.316853503777123406e+05 4.617545919355490332e+04 1.490000000000000000e+02
-1.298933663717004471e+06 -4.500000000000000000e+01 1.326159940063267481e+06 6.400000040657082501e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.990387213350654929e+05 4.262677973058097268e+04 1.490000000000000000e+02
-9.742002447624215856e+05 -4.500000000000000000e+01 1.326159940063267481e+06 4.800000015586647351e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.752575095692474861e+05 3.849511667060220498e+04 1.490000000000000000e+02
-8.118335373189867241e+05 -4.500000000000000000e+01 1.326159940063267481e+06 4.000000013072476435e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.598880254134685383e+05 3.653805791619803495e+04 1.490000000000000000e+02
-6.494668260873383842e+05 -4.500000000000000000e+01 1.326159940063267481e+06 3.199999991893333284e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.392542807354375836e+05 3.387786971131360770e+04 1.490000000000000000e+02
-4.871001222304482944e+05 -4.500000000000000000e+01 1.326159940063267481e+06 2.400000007050498763e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.117509576685453649e+05 2.982404649368199534e+04 1.490000000000000000e+02
-4.059167666352330707e+05 -4.500000000000000000e+01 1.326159940063267481e+06 1.999999996562468185e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.939216957887086028e+05 2.750626435242105799e+04 1.490000000000000000e+02
-3.247334125669925124e+05 -4.500000000000000000e+01 1.326159940063267481e+06 1.599999993598024028e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.719050858132900903e+05 2.360722780344680359e+04 1.490000000000000000e+02
-2.435500608685409243e+05 -4.500000000000000000e+01 1.326159940063267481e+06 1.200000002309810521e+00 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.436249142858002742e+05 1.913959418525006186e+04 1.490000000000000000e+02
-1.623667061999965808e+05 -4.500000000000000000e+01 1.326159940063267481e+06 7.999999963875992215e-01 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.061091540286348609e+05 1.291189463259087279e+04 1.490000000000000000e+02
-8.118335350944692618e+04 -4.500000000000000000e+01 1.326159940063267481e+06 4.000000002112015784e-01 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.597979043871485192e+04 6.610208021079905848e+03 1.490000000000000000e+02
-4.059167645338599687e+04 -4.500000000000000000e+01 1.326159940063267481e+06 1.999999986208753910e-01 -8.984706872509384823e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.797687019034643163e+04 3.360766749227751461e+03 1.490000000000000000e+02
-2.197159925144106150e+07 -3.500000000000000000e+01 1.326159940063267481e+06 1.023999996039033675e+02 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.293617459261728218e+05 7.512276743925458868e+04 3.640000000000000000e+02
-1.098579970782944933e+07 -3.500000000000000000e+01 1.326159940063267481e+06 5.120000018462535252e+01 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.864113041286138468e+05 6.926973410898748261e+04 2.580000000000000000e+02
-5.492899833384674042e+06 -3.500000000000000000e+01 1.326159940063267481e+06 2.559999999663110160e+01 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.421448832631901023e+05 6.234570997040388465e+04 1.820000000000000000e+02
-2.746449905283036176e+06 -3.500000000000000000e+01 1.326159940063267481e+06 1.279999994514180628e+01 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.916407380409020116e+05 5.683517777656284306e+04 1.490000000000000000e+02
-2.059837450151606929e+06 -3.500000000000000000e+01 1.326159940063267481e+06 9.600000057610532878e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.693626004297159961e+05 5.115948276029161934e+04 1.490000000000000000e+02
-1.373224955151721137e+06 -3.500000000000000000e+01 1.326159940063267481e+06 6.399999984269855169e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.365621506975879311e+05 4.743548801453343185e+04 1.490000000000000000e+02
-1.029918717255585943e+06 -3.500000000000000000e+01 1.326159940063267481e+06 4.799999992358658041e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.125442074464982725e+05 4.376553935526069108e+04 1.490000000000000000e+02
-8.582656051001425367e+05 -3.500000000000000000e+01 1.326159940063267481e+06 4.000000028060507695e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.954112179874908761e+05 4.193611786882403248e+04 1.490000000000000000e+02
-6.866124806635021232e+05 -3.500000000000000000e+01 1.326159940063267481e+06 3.200000006525070884e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.737309014912206330e+05 3.848142456399031653e+04 1.490000000000000000e+02
-5.149593574216203415e+05 -3.500000000000000000e+01 1.326159940063267481e+06 2.399999990557886598e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.451465309448765474e+05 3.519278841973730596e+04 1.490000000000000000e+02
-4.291328013691548840e+05 -3.500000000000000000e+01 1.326159940063267481e+06 2.000000008526518602e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.257962039422866073e+05 3.119411592262020349e+04 1.490000000000000000e+02
-3.433062388047316927e+05 -3.500000000000000000e+01 1.326159940063267481e+06 1.599999996145768932e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.015667330176974938e+05 2.581681050338098066e+04 1.490000000000000000e+02
-2.574796812669956998e+05 -3.500000000000000000e+01 1.326159940063267481e+06 1.200000007192204343e+00 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.698929786570375436e+05 2.105526157976331524e+04 1.490000000000000000e+02
-1.716531208458827168e+05 -3.500000000000000000e+01 1.326159940063267481e+06 8.000000048004832776e-01 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.272885162650872662e+05 1.467412583823242858e+04 1.490000000000000000e+02
-8.582656001308870327e+04 -3.500000000000000000e+01 1.326159940063267481e+06 4.000000004900979844e-01 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.914548572638587211e+04 7.771592358176088055e+03 1.490000000000000000e+02
-4.291327954055048758e+04 -3.500000000000000000e+01 1.326159940063267481e+06 1.999999980732558302e-01 -6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.465929981834482169e+04 3.819697177816243311e+03 1.490000000000000000e+02
-2.269169436672777683e+07 -3.000000000000000000e+01 1.326159940063267481e+06 1.023999994622188154e+02 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.495050257148253731e+05 7.835177709639161185e+04 3.700000000000000000e+02
-1.134584720718555339e+07 -3.000000000000000000e+01 1.326159940063267481e+06 5.119999983860858350e+01 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.066055140212222468e+05 7.161368660959028057e+04 2.620000000000000000e+02
-5.672923640550807118e+06 -3.000000000000000000e+01 1.326159940063267481e+06 2.560000008608349020e+01 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.620698618505627965e+05 6.657572843394700612e+04 1.850000000000000000e+02
-2.836461820209426805e+06 -3.000000000000000000e+01 1.326159940063267481e+06 1.280000004274400816e+01 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.115423298936749925e+05 5.673052267099710298e+04 1.490000000000000000e+02
-2.127346369651831221e+06 -3.000000000000000000e+01 1.326159940063267481e+06 9.600000052341354007e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.888356826442613965e+05 5.551719014384269394e+04 1.490000000000000000e+02
-1.418230914053073851e+06 -3.000000000000000000e+01 1.326159940063267481e+06 6.400000039189629675e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.564265381348812371e+05 4.941087112138509110e+04 1.490000000000000000e+02
-1.063673177945242962e+06 -3.000000000000000000e+01 1.326159940063267481e+06 4.799999995120511009e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.313039095155122341e+05 4.761876483183287928e+04 1.490000000000000000e+02
-8.863943180705226259e+05 -3.000000000000000000e+01 1.326159940063267481e+06 4.000000009995916095e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.144559769966905587e+05 4.499953994240572501e+04 1.490000000000000000e+02
-7.091154562569137197e+05 -3.000000000000000000e+01 1.326159940063267481e+06 3.200000016121764990e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.922510636612218223e+05 4.081541907678770076e+04 1.490000000000000000e+02
-5.318365916168780532e+05 -3.000000000000000000e+01 1.326159940063267481e+06 2.400000009492897934e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.627086959767242661e+05 3.681369540487319318e+04 1.490000000000000000e+02
-4.431971608035607496e+05 -3.000000000000000000e+01 1.326159940063267481e+06 2.000000012977699804e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.427472382959796523e+05 3.291496724954251840e+04 1.490000000000000000e+02
-3.545577297077080584e+05 -3.000000000000000000e+01 1.326159940063267481e+06 1.600000015187511115e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.173900972377702710e+05 2.772893176082328137e+04 1.490000000000000000e+02
-2.659182960801167064e+05 -3.000000000000000000e+01 1.326159940063267481e+06 1.200000005972439165e+00 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.841051278859016020e+05 2.177907374469124989e+04 1.490000000000000000e+02
-1.772788624525773048e+05 -3.000000000000000000e+01 1.326159940063267481e+06 7.999999967576003623e-01 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.383862519584988477e+05 1.554018787066582809e+04 1.490000000000000000e+02
-8.863943108540981484e+04 -3.000000000000000000e+01 1.326159940063267481e+06 3.999999977430614972e-01 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.565580652838820242e+04 8.199737963678266169e+03 1.490000000000000000e+02
-4.431971572956575255e+04 -3.000000000000000000e+01 1.326159940063267481e+06 1.999999997147710040e-01 -5.989804581672923955e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.811170393565292034e+04 4.130761965101476562e+03 1.490000000000000000e+02
-1.223605586525506712e+07 -2.000000000000000000e+01 1.326159940063267481e+06 5.119999989199244084e+01 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.482125516385228839e+05 7.638587517608627968e+04 2.720000000000000000e+02
-6.118027976175834425e+06 -2.000000000000000000e+01 1.326159940063267481e+06 2.560000012821776494e+01 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.032228928683064878e+05 7.135765539326622093e+04 1.920000000000000000e+02
-3.059013976041316986e+06 -2.000000000000000000e+01 1.326159940063267481e+06 1.280000001370163254e+01 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.525172062960729236e+05 6.298142642785615317e+04 1.490000000000000000e+02
-2.294260494397271425e+06 -2.000000000000000000e+01 1.326159940063267481e+06 9.600000062021143421e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.292652418267042958e+05 6.068737547574174823e+04 1.490000000000000000e+02
-1.529506975784888957e+06 -2.000000000000000000e+01 1.326159940063267481e+06 6.399999955652014627e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.973999039166807197e+05 5.550787320489044214e+04 1.490000000000000000e+02
-1.147130237304360606e+06 -2.000000000000000000e+01 1.326159940063267481e+06 4.799999989609413653e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.714320060589973000e+05 5.193979337891573232e+04 1.490000000000000000e+02
-9.559418668865865329e+05 -2.000000000000000000e+01 1.326159940063267481e+06 4.000000001660994009e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.535413701425789041e+05 5.020340519219893031e+04 1.490000000000000000e+02
-7.647534950650561368e+05 -2.000000000000000000e+01 1.326159940063267481e+06 3.200000007838759597e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.312106096295520547e+05 4.759874457119710132e+04 1.490000000000000000e+02
-5.735651197601675522e+05 -2.000000000000000000e+01 1.326159940063267481e+06 2.399999999440918685e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.000436078013159567e+05 4.124737559347360366e+04 1.490000000000000000e+02
-4.779709305925223744e+05 -2.000000000000000000e+01 1.326159940063267481e+06 1.999999988901860037e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.786315616298823734e+05 3.610013583615788230e+04 1.490000000000000000e+02
-3.823767488680428942e+05 -2.000000000000000000e+01 1.326159940063267481e+06 1.600000009507646537e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.512459141267700179e+05 3.064550048320177666e+04 1.490000000000000000e+02
-2.867825610998455086e+05 -2.000000000000000000e+01 1.326159940063267481e+06 1.200000004824375299e+00 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.142835450957051362e+05 2.494764880485461981e+04 1.490000000000000000e+02
-1.911883735514121654e+05 -2.000000000000000000e+01 1.326159940063267481e+06 8.000000010606734824e-01 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.616804478310956911e+05 1.730101918316705269e+04 1.490000000000000000e+02
-9.559418723962853255e+04 -2.000000000000000000e+01 1.326159940063267481e+06 4.000000024715528735e-01 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.840480365666768921e+04 9.191634427732071345e+03 1.490000000000000000e+02
-4.779709332560249459e+04 -2.000000000000000000e+01 1.326159940063267481e+06 2.000000000046899817e-01 -3.993203054448616340e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.499411180522843642e+04 4.617978212379985962e+03 1.490000000000000000e+02
-1.343676493092087470e+07 -1.000000000000000000e+01 1.326159940063267481e+06 5.119999976050531387e+01 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.910161676678798394e+05 8.179934207132950542e+04 2.850000000000000000e+02
-6.718382422239560634e+06 -1.000000000000000000e+01 1.326159940063267481e+06 2.559999971556205978e+01 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.465114821534034563e+05 7.627593484857237490e+04 2.010000000000000000e+02
-3.359191212454583030e+06 -1.000000000000000000e+01 1.326159940063267481e+06 1.279999986286721558e+01 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.959054944457840757e+05 7.068050166356113914e+04 1.490000000000000000e+02
-2.519393445680142846e+06 -1.000000000000000000e+01 1.326159940063267481e+06 9.600000035618810657e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.729630803594100871e+05 6.586484064407809637e+04 1.490000000000000000e+02
-1.679595625008700648e+06 -1.000000000000000000e+01 1.326159940063267481e+06 6.400000002999059134e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.407517689992709202e+05 6.242793356891462463e+04 1.490000000000000000e+02
-1.259696718674894655e+06 -1.000000000000000000e+01 1.326159940063267481e+06 4.800000001938244942e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.135713636367219733e+05 5.845990564530073607e+04 1.490000000000000000e+02
-1.049747257371521555e+06 -1.000000000000000000e+01 1.326159940063267481e+06 3.999999970404298555e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.961590344441603520e+05 5.658136939563600026e+04 1.490000000000000000e+02
-8.397978109590483364e+05 -1.000000000000000000e+01 1.326159940063267481e+06 3.199999995611247705e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.735875678574247868e+05 5.238203106876969105e+04 1.490000000000000000e+02
-6.298483594975356245e+05 -1.000000000000000000e+01 1.326159940063267481e+06 2.400000001579129627e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.412465013968698913e+05 4.623516782466595032e+04 1.490000000000000000e+02
-5.248736336611191509e+05 -1.000000000000000000e+01 1.326159940063267481e+06 2.000000004160458644e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.187969881425686763e+05 3.991143052140944928e+04 1.490000000000000000e+02
-4.198989084962211782e+05 -1.000000000000000000e+01 1.326159940063267481e+06 1.600000009300569737e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.894315676287091919e+05 3.493970469925373618e+04 1.490000000000000000e+02
-3.674115432018608553e+05 -1.000000000000000000e+01 1.326159940063267481e+06 1.400000001537047067e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.708112043533310643e+05 3.124210075351612250e+04 1.490000000000000000e+02
-3.149241818690994405e+05 -1.000000000000000000e+01 1.326159940063267481e+06 1.200000008868963297e+00 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.484364484745230584e+05 2.816312070173807297e+04 1.490000000000000000e+02
-2.099494509085834143e+05 -1.000000000000000000e+01 1.326159940063267481e+06 7.999999919252136493e-01 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.876462753993721562e+05 2.000210410695026439e+04 1.490000000000000000e+02
-1.049747265562445391e+05 -1.000000000000000000e+01 1.326159940063267481e+06 4.000000001615330314e-01 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.015223044796664908e+05 1.044722807743513476e+04 1.490000000000000000e+02
-5.248736360430593777e+04 -1.000000000000000000e+01 1.326159940063267481e+06 2.000000013236701568e-01 -1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.167899722534120519e+04 5.099648256045131347e+03 1.490000000000000000e+02
-1.380018333904530853e+07 -7.500000000000000000e+00 1.326159940063267481e+06 5.120000014049941228e+01 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.025452222272696672e+05 8.398758599074365338e+04 2.890000000000000000e+02
-6.900091739066345617e+06 -7.500000000000000000e+00 1.326159940063267481e+06 2.560000032826345162e+01 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.575920743711757241e+05 7.813553519743680954e+04 2.040000000000000000e+02
-3.450045850333841052e+06 -7.500000000000000000e+00 1.326159940063267481e+06 1.280000009290036900e+01 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.072792713040131493e+05 7.048081330435177370e+04 1.490000000000000000e+02
-2.587534374021501280e+06 -7.500000000000000000e+00 1.326159940063267481e+06 9.600000018739820007e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.841825460949771223e+05 6.722524733145775099e+04 1.490000000000000000e+02
-1.725022916437913198e+06 -7.500000000000000000e+00 1.326159940063267481e+06 6.400000014064731957e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.515789262331633363e+05 6.378862292681729741e+04 1.490000000000000000e+02
-1.293767179597898386e+06 -7.500000000000000000e+00 1.326159940063267481e+06 4.799999981867519416e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.247929672506919596e+05 5.944699606360115285e+04 1.490000000000000000e+02
-1.078139316957029747e+06 -7.500000000000000000e+00 1.326159940063267481e+06 3.999999987210070440e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.072387334605663782e+05 5.711025992230475822e+04 1.490000000000000000e+02
-8.625114561034404906e+05 -7.500000000000000000e+00 1.326159940063267481e+06 3.199999999183599009e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.847094768718848354e+05 5.365868491286505014e+04 1.490000000000000000e+02
-6.468835924297102029e+05 -7.500000000000000000e+00 1.326159940063267481e+06 2.400000000694134439e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.518823806268600165e+05 4.916912637234041176e+04 1.490000000000000000e+02
-5.390696615655866917e+05 -7.500000000000000000e+00 1.326159940063267481e+06 2.000000005058367059e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.293277495585644501e+05 4.267487669295960950e+04 1.490000000000000000e+02
-4.312557278824741952e+05 -7.500000000000000000e+00 1.326159940063267481e+06 1.599999998963880454e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.995780133657632978e+05 3.630445085790288431e+04 1.490000000000000000e+02
-3.773487633323591435e+05 -7.500000000000000000e+00 1.326159940063267481e+06 1.400000004418103350e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.806112647954632994e+05 3.247232655393931418e+04 1.490000000000000000e+02
-3.234417958887151326e+05 -7.500000000000000000e+00 1.326159940063267481e+06 1.199999999137056905e+00 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.574632959038732515e+05 2.870479380226174544e+04 1.490000000000000000e+02
-2.156278613023433718e+05 -7.500000000000000000e+00 1.326159940063267481e+06 7.999999896913920772e-01 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.947123726588307181e+05 2.077181640616310324e+04 1.490000000000000000e+02
-1.078139317890957172e+05 -7.500000000000000000e+00 1.326159940063267481e+06 3.999999990675030537e-01 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.049747536707885447e+05 1.053618454434039450e+04 1.490000000000000000e+02
-5.390696605307669233e+04 -7.500000000000000000e+00 1.326159940063267481e+06 2.000000001219086609e-01 -1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.332405388760395726e+04 5.290714165429611057e+03 1.490000000000000000e+02
-1.419323990925483406e+07 -5.000000000000000000e+00 1.326159940063267481e+06 5.119999991717582333e+01 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.136964253016763832e+05 8.570147098406426085e+04 2.930000000000000000e+02
-7.096619959869804792e+06 -5.000000000000000000e+00 1.326159940063267481e+06 2.559999997749906342e+01 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.690356796824609628e+05 8.035549491031565412e+04 2.070000000000000000e+02
-3.548309972511252388e+06 -5.000000000000000000e+00 1.326159940063267481e+06 1.279999996196981904e+01 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.183518370462795137e+05 7.121522526378238399e+04 1.490000000000000000e+02
-2.661232461848747451e+06 -5.000000000000000000e+00 1.326159940063267481e+06 9.599999908223567857e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.951665856716535054e+05 7.004326754794713634e+04 1.490000000000000000e+02
-1.774155001973899081e+06 -5.000000000000000000e+00 1.326159940063267481e+06 6.400000037686239374e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.627500090706298361e+05 6.725814303786904202e+04 1.490000000000000000e+02
-1.330616234883141238e+06 -5.000000000000000000e+00 1.326159940063267481e+06 4.799999968392451244e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.360808132322760066e+05 6.143727112223662698e+04 1.490000000000000000e+02
-1.108846873721364187e+06 -5.000000000000000000e+00 1.326159940063267481e+06 4.000000014491068789e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.186145538338664919e+05 5.925168005530039954e+04 1.490000000000000000e+02
-8.870775014252365800e+05 -5.000000000000000000e+00 1.326159940063267481e+06 3.200000020424174529e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.956439440084743546e+05 5.568505404457134136e+04 1.490000000000000000e+02
-6.653081239445366664e+05 -5.000000000000000000e+00 1.326159940063267481e+06 2.400000007654707446e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.631585980955011910e+05 4.866997463144735229e+04 1.490000000000000000e+02
-5.544234327115555061e+05 -5.000000000000000000e+00 1.326159940063267481e+06 1.999999992278176819e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.404096874641928589e+05 4.367955966720505239e+04 1.490000000000000000e+02
-4.435387497046127683e+05 -5.000000000000000000e+00 1.326159940063267481e+06 1.600000006575857503e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.102576425907011144e+05 3.704914850152224972e+04 1.490000000000000000e+02
-3.880964022653046995e+05 -5.000000000000000000e+00 1.326159940063267481e+06 1.399999992312050079e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.909167616002111463e+05 3.366615313108971895e+04 1.490000000000000000e+02
-3.326540619723726995e+05 -5.000000000000000000e+00 1.326159940063267481e+06 1.200000003827730310e+00 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.670835969906695536e+05 2.922839602903560444e+04 1.490000000000000000e+02
-2.217693732712123892e+05 -5.000000000000000000e+00 1.326159940063267481e+06 7.999999975843675726e-01 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.020041018858606112e+05 2.124765954677634727e+04 1.490000000000000000e+02
-1.108846871704340156e+05 -5.000000000000000000e+00 1.326159940063267481e+06 4.000000007214954967e-01 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.085426863810312789e+05 1.105121293671652893e+04 1.490000000000000000e+02
-5.544234382335555711e+04 -5.000000000000000000e+00 1.326159940063267481e+06 2.000000012197971355e-01 -9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.503768435759100248e+04 5.624397678516249471e+03 1.490000000000000000e+02
-1.461755446475245804e+07 -2.500000000000000000e+00 1.326159940063267481e+06 5.120000032856644623e+01 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.248826548123190878e+05 8.766180117918136239e+04 2.970000000000000000e+02
-7.308777141345044598e+06 -2.500000000000000000e+00 1.326159940063267481e+06 2.559999984543394191e+01 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.804245365083268844e+05 8.161744134068470157e+04 2.100000000000000000e+02
-3.654388587097400799e+06 -2.500000000000000000e+00 1.326159940063267481e+06 1.279999998024737451e+01 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.298259363696763758e+05 7.486073897201284126e+04 1.490000000000000000e+02
-2.740791429719577543e+06 -2.500000000000000000e+00 1.326159940063267481e+06 9.599999948045402576e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.067641136299107457e+05 7.119458696551897447e+04 1.490000000000000000e+02
-1.827194283426842187e+06 -2.500000000000000000e+00 1.326159940063267481e+06 6.399999954670483326e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.743138497850637068e+05 6.689534786824343610e+04 1.490000000000000000e+02
-1.370395714620861690e+06 -2.500000000000000000e+00 1.326159940063267481e+06 4.799999973185826718e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.478555325808395864e+05 6.391964909201379487e+04 1.490000000000000000e+02
-1.141996441239950247e+06 -2.500000000000000000e+00 1.326159940063267481e+06 4.000000021049849863e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.297700992028745823e+05 6.067383106316637713e+04 1.490000000000000000e+02
-9.135971458871753421e+05 -2.500000000000000000e+00 1.326159940063267481e+06 3.199999991954391110e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.074173277885060525e+05 5.579125369804009824e+04 1.490000000000000000e+02
-7.993974964447753737e+05 -2.500000000000000000e+00 1.326159940063267481e+06 2.799999971220959338e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.924816582599347457e+05 5.443038078252354899e+04 1.490000000000000000e+02
-6.851978622421928449e+05 -2.500000000000000000e+00 1.326159940063267481e+06 2.400000003867089671e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.741829675945397466e+05 5.112704743964169757e+04 1.490000000000000000e+02
-5.709982204673935194e+05 -2.500000000000000000e+00 1.326159940063267481e+06 2.000000009990487104e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.512988940767027671e+05 4.431769610328716954e+04 1.490000000000000000e+02
-4.567985771253900602e+05 -2.500000000000000000e+00 1.326159940063267481e+06 1.600000010624535340e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.209679904066439485e+05 3.877863415447236912e+04 1.490000000000000000e+02
-3.996987521559359157e+05 -2.500000000000000000e+00 1.326159940063267481e+06 1.399999999388275018e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.010818730775677250e+05 3.536474233375852782e+04 1.490000000000000000e+02
-3.425989284452239517e+05 -2.500000000000000000e+00 1.326159940063267481e+06 1.199999992560932593e+00 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.769248673095249105e+05 3.084135459228960826e+04 1.490000000000000000e+02
-2.283992870098909189e+05 -2.500000000000000000e+00 1.326159940063267481e+06 7.999999998733570150e-01 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.095170466895879363e+05 2.195957170968489299e+04 1.490000000000000000e+02
-1.141996431950416300e+05 -2.500000000000000000e+00 1.326159940063267481e+06 3.999999988511975801e-01 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.122990899528704467e+05 1.118542033584071578e+04 1.490000000000000000e+02
-5.709982256049078569e+04 -2.500000000000000000e+00 1.326159940063267481e+06 2.000000027985339435e-01 -4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.682180789312450361e+04 5.707945866377287530e+03 1.490000000000000000e+02
-1.505941955616200343e+07 0.000000000000000000e+00 1.326159940063267481e+06 5.119999992114183840e+01 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.363020223906155443e+05 8.957113586870269501e+04 3.020000000000000000e+02
-7.529709811023681425e+06 0.000000000000000000e+00 1.326159940063267481e+06 2.560000007257159993e+01 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.920298749489868060e+05 8.392467680740638752e+04 2.130000000000000000e+02
-3.764854892453142442e+06 0.000000000000000000e+00 1.326159940063267481e+06 1.279999999188798299e+01 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.414511425283479039e+05 7.554173038114026713e+04 1.510000000000000000e+02
-2.823641179620893206e+06 0.000000000000000000e+00 1.326159940063267481e+06 9.600000028870127267e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.186506470620933105e+05 7.192503315457182180e+04 1.490000000000000000e+02
-1.882427454305683030e+06 0.000000000000000000e+00 1.326159940063267481e+06 6.400000023411884342e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.862174284596376820e+05 6.791297515930133522e+04 1.490000000000000000e+02
-1.411820587133535650e+06 0.000000000000000000e+00 1.326159940063267481e+06 4.800000005333929565e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.594238402416568133e+05 6.520156192490897956e+04 1.490000000000000000e+02
-1.176517156849488849e+06 0.000000000000000000e+00 1.326159940063267481e+06 4.000000007521395062e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.412333352114679874e+05 6.176333751728586503e+04 1.490000000000000000e+02
-9.412137241706617642e+05 0.000000000000000000e+00 1.326159940063267481e+06 3.200000001566932095e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.190895232508450281e+05 6.027830658806580323e+04 1.490000000000000000e+02
-8.235620023148346227e+05 0.000000000000000000e+00 1.326159940063267481e+06 2.799999979834637109e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.036659234577919124e+05 5.564202039764841902e+04 1.490000000000000000e+02
-7.059102946354567539e+05 0.000000000000000000e+00 1.326159940063267481e+06 2.400000006300361921e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.861128852114424808e+05 5.183885954446909454e+04 1.490000000000000000e+02
-5.882585764466277324e+05 0.000000000000000000e+00 1.326159940063267481e+06 1.999999997035367905e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.631016249494600925e+05 4.661494112856261927e+04 1.490000000000000000e+02
-4.706068595841233619e+05 0.000000000000000000e+00 1.326159940063267481e+06 1.599999992279697247e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.325004161691655172e+05 3.934589675049188372e+04 1.490000000000000000e+02
-4.117810030591617106e+05 0.000000000000000000e+00 1.326159940063267481e+06 1.399999996382993661e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.122436727550714859e+05 3.592207715037617163e+04 1.490000000000000000e+02
-3.529551481384079671e+05 0.000000000000000000e+00 1.326159940063267481e+06 1.200000005940381698e+00 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.873441453381582978e+05 3.226148975810757474e+04 1.490000000000000000e+02
-2.353034315291828825e+05 0.000000000000000000e+00 1.326159940063267481e+06 8.000000020458268857e-01 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.175379549127751379e+05 2.219291315665484581e+04 1.490000000000000000e+02
-1.176517148988081317e+05 0.000000000000000000e+00 1.326159940063267481e+06 3.999999980793667032e-01 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.161871497465317225e+05 1.176753273718717537e+04 1.490000000000000000e+02
-5.882585728676201688e+04 0.000000000000000000e+00 1.326159940063267481e+06 1.999999984867222858e-01 0.000000000000000000e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.867991234397022345e+04 5.927181397851589281e+03 1.490000000000000000e+02
-1.562321640887927637e+07 2.500000000000000000e+00 1.326159940063267481e+06 5.119999998309943834e+01 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.482913626286771614e+05 9.115240349724231055e+04 3.070000000000000000e+02
-7.811608224248444661e+06 2.500000000000000000e+00 1.326159940063267481e+06 2.560000005646662657e+01 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.041100196065718774e+05 8.395108334878698224e+04 2.170000000000000000e+02
-3.905804112226825207e+06 2.500000000000000000e+00 1.326159940063267481e+06 1.280000002856955987e+01 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.533161806841434445e+05 7.819726625795268046e+04 1.530000000000000000e+02
-2.929353059625847265e+06 2.500000000000000000e+00 1.326159940063267481e+06 9.599999940991319036e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.305345257693108870e+05 7.564563743105852336e+04 1.490000000000000000e+02
-1.952902044217068236e+06 2.500000000000000000e+00 1.326159940063267481e+06 6.399999975298388932e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.982544242653077818e+05 6.969062355661366018e+04 1.490000000000000000e+02
-1.464676531713405158e+06 2.500000000000000000e+00 1.326159940063267481e+06 4.799999976723871242e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.721364793796920567e+05 6.596999667455317103e+04 1.490000000000000000e+02
-1.220563781777875265e+06 2.500000000000000000e+00 1.326159940063267481e+06 3.999999998136228196e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.543185191118491930e+05 6.353273951745661907e+04 1.490000000000000000e+02
-9.764510310209504096e+05 2.500000000000000000e+00 1.326159940063267481e+06 3.200000016856733964e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.316681198838978307e+05 6.006615873960981116e+04 1.490000000000000000e+02
-8.543946498027710477e+05 2.500000000000000000e+00 1.326159940063267481e+06 2.800000007079217923e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.165884479382584104e+05 5.829769951042576577e+04 1.490000000000000000e+02
-7.323382687545572408e+05 2.500000000000000000e+00 1.326159940063267481e+06 2.399999997858708323e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.981218819039613591e+05 5.446183264190628688e+04 1.490000000000000000e+02
-6.102818942810881417e+05 2.500000000000000000e+00 1.326159940063267481e+06 2.000000010184781907e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.751638073897224967e+05 4.716906773719274497e+04 1.490000000000000000e+02
-4.882255112296022708e+05 2.500000000000000000e+00 1.326159940063267481e+06 1.599999994399201153e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.442878403872527415e+05 4.129001063082308974e+04 1.490000000000000000e+02
-4.271973228152708034e+05 2.500000000000000000e+00 1.326159940063267481e+06 1.399999996703047866e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.238373184276772663e+05 3.663411974142050167e+04 1.490000000000000000e+02
-3.661691356247204239e+05 2.500000000000000000e+00 1.326159940063267481e+06 1.200000003017438033e+00 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.987099881592190359e+05 3.289698403287008114e+04 1.490000000000000000e+02
-2.441127560042684199e+05 2.500000000000000000e+00 1.326159940063267481e+06 7.999999984759527116e-01 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.266751023607627722e+05 2.328160934528345388e+04 1.490000000000000000e+02
-1.220563781870682142e+05 2.500000000000000000e+00 1.326159940063267481e+06 3.999999998440372795e-01 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.207381465374206164e+05 1.192427843981534897e+04 1.490000000000000000e+02
-6.102818987705397012e+04 2.500000000000000000e+00 1.326159940063267481e+06 2.000000024897496120e-01 4.991503818060770425e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.089475887623831659e+04 6.159457684857495224e+03 1.490000000000000000e+02
-1.618717473448852263e+07 5.000000000000000000e+00 1.326159940063267481e+06 5.120000033000959405e+01 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.598696558911527973e+05 9.479715772422851296e+04 3.130000000000000000e+02
-8.093587308289419860e+06 5.000000000000000000e+00 1.326159940063267481e+06 2.559999997853075371e+01 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.158031626015780494e+05 8.669171607240042067e+04 2.210000000000000000e+02
-4.046793677898058202e+06 5.000000000000000000e+00 1.326159940063267481e+06 1.280000006439716920e+01 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.649274790553590283e+05 8.109435335409751860e+04 1.560000000000000000e+02
-3.035095262535410933e+06 5.000000000000000000e+00 1.326159940063267481e+06 9.600000061303704868e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.427182511095331283e+05 7.685523937535093864e+04 1.490000000000000000e+02
-2.023396827788035851e+06 5.000000000000000000e+00 1.326159940063267481e+06 6.399999996896385213e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.112322496185848722e+05 7.270199810980098846e+04 1.490000000000000000e+02
-1.517547612915942445e+06 5.000000000000000000e+00 1.326159940063267481e+06 4.799999972605263565e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.842013516790873837e+05 6.785762189838224731e+04 1.490000000000000000e+02
-1.264623011155628832e+06 5.000000000000000000e+00 1.326159940063267481e+06 3.999999978412037471e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.667987326229395112e+05 6.518076143376750406e+04 1.490000000000000000e+02
-1.011698421070200508e+06 5.000000000000000000e+00 1.326159940063267481e+06 3.200000021146443441e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.436838336045594770e+05 6.242025264146899281e+04 1.490000000000000000e+02
-8.852361175734373974e+05 5.000000000000000000e+00 1.326159940063267481e+06 2.800000015773508544e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.289468483289754950e+05 6.047098711261749850e+04 1.490000000000000000e+02
-7.587738090009891894e+05 5.000000000000000000e+00 1.326159940063267481e+06 2.399999994346194043e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.110056803703657351e+05 5.680729555963286111e+04 1.490000000000000000e+02
-6.323115072993199574e+05 5.000000000000000000e+00 1.326159940063267481e+06 1.999999994651135760e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.880090106996016111e+05 4.956604372908720688e+04 1.490000000000000000e+02
-5.058492073058728711e+05 5.000000000000000000e+00 1.326159940063267481e+06 1.600000000359182106e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.567591262968578376e+05 4.206328592120855319e+04 1.490000000000000000e+02
-4.426180525296899723e+05 5.000000000000000000e+00 1.326159940063267481e+06 1.399999988095786296e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.361210981934407027e+05 3.895459016990692908e+04 1.490000000000000000e+02
-3.793869036590065225e+05 5.000000000000000000e+00 1.326159940063267481e+06 1.199999994511472101e+00 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.104707062342386344e+05 3.439350784541793109e+04 1.490000000000000000e+02
-2.529246045513137360e+05 5.000000000000000000e+00 1.326159940063267481e+06 8.000000030211567026e-01 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.360433746260216867e+05 2.463292848632137611e+04 1.490000000000000000e+02
-1.264623024857006676e+05 5.000000000000000000e+00 1.326159940063267481e+06 4.000000021749464119e-01 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.253694371429479652e+05 1.251183169876493412e+04 1.490000000000000000e+02
-6.323115044171271438e+04 5.000000000000000000e+00 1.326159940063267481e+06 1.999999985534765823e-01 9.983007636121540851e-02 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.314086971433139843e+04 6.457480409869279356e+03 1.490000000000000000e+02
-1.675143588505034335e+07 7.500000000000000000e+00 1.326159940063267481e+06 5.120000037374764901e+01 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.715904042634563521e+05 9.449524223786879156e+04 3.180000000000000000e+02
-8.375717820621082559e+06 7.500000000000000000e+00 1.326159940063267481e+06 2.559999981427953131e+01 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.275857896394913550e+05 8.910687405605771346e+04 2.250000000000000000e+02
-4.187858954265497625e+06 7.500000000000000000e+00 1.326159940063267481e+06 1.280000004148608639e+01 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.770940278701870702e+05 8.159638282165744749e+04 1.590000000000000000e+02
-3.140894204846246168e+06 7.500000000000000000e+00 1.326159940063267481e+06 9.599999997943241326e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.553282760495990515e+05 7.814962067260258482e+04 1.490000000000000000e+02
-2.093929475063256919e+06 7.500000000000000000e+00 1.326159940063267481e+06 6.400000014417735805e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.233881092538666562e+05 7.474514355620325659e+04 1.490000000000000000e+02
-1.570447102203316754e+06 7.500000000000000000e+00 1.326159940063267481e+06 4.799999998299792736e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.964024466041182168e+05 6.960687788535270374e+04 1.490000000000000000e+02
-1.308705917794061126e+06 7.500000000000000000e+00 1.326159940063267481e+06 3.999999996417042514e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.792563012652428006e+05 6.795497410527960164e+04 1.490000000000000000e+02
-1.046964739157236996e+06 7.500000000000000000e+00 1.326159940063267481e+06 3.200000012177466324e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.563183302654716535e+05 6.457846834836362541e+04 1.490000000000000000e+02
-9.160941435128359590e+05 7.500000000000000000e+00 1.326159940063267481e+06 2.800000000722580928e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.418325425838496885e+05 6.322006547557019076e+04 1.490000000000000000e+02
-7.852235509364890167e+05 7.500000000000000000e+00 1.326159940063267481e+06 2.399999998645063748e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.233797462922596605e+05 5.684765607161106163e+04 1.490000000000000000e+02
-6.543529603324109921e+05 7.500000000000000000e+00 1.326159940063267481e+06 2.000000002595696103e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.001767163431072840e+05 5.145255807851004647e+04 1.490000000000000000e+02
-5.234823721450256417e+05 7.500000000000000000e+00 1.326159940063267481e+06 1.600000013932839638e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.687681913417363539e+05 4.361151950125147414e+04 1.490000000000000000e+02
-4.580470706471409067e+05 7.500000000000000000e+00 1.326159940063267481e+06 1.399999996970835658e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.479513872078466229e+05 3.951822616815561196e+04 1.490000000000000000e+02
-3.926117767922461499e+05 7.500000000000000000e+00 1.326159940063267481e+06 1.200000003369282364e+00 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.221993766536036273e+05 3.546634508887735865e+04 1.490000000000000000e+02
-2.617411823015725240e+05 7.500000000000000000e+00 1.326159940063267481e+06 7.999999954407126523e-01 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.453161390685195802e+05 2.562134230553378075e+04 1.490000000000000000e+02
-1.308705921882423863e+05 7.500000000000000000e+00 1.326159940063267481e+06 4.000000008912936722e-01 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.300213020750975993e+05 1.316299422263314773e+04 1.490000000000000000e+02
-6.543529617411040090e+04 7.500000000000000000e+00 1.326159940063267481e+06 2.000000006901302141e-01 1.497451145418230989e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.541112310207392147e+04 6.599726862070937386e+03 1.490000000000000000e+02
-1.731612302748183534e+07 1.000000000000000000e+01 1.326159940063267481e+06 5.120000049457627966e+01 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.836771689369019587e+05 9.728383504666350200e+04 3.230000000000000000e+02
-8.658061455319652334e+06 1.000000000000000000e+01 1.326159940063267481e+06 2.560000007454919668e+01 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.394043071136382641e+05 9.127059833336349402e+04 2.290000000000000000e+02
-4.329030760910917073e+06 1.000000000000000000e+01 1.326159940063267481e+06 1.280000013559082461e+01 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.890081912068031961e+05 8.268604283689653676e+04 1.610000000000000000e+02
-3.246773045690012630e+06 1.000000000000000000e+01 1.326159940063267481e+06 9.600000027793747392e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.675350464254710823e+05 8.031198039839620469e+04 1.490000000000000000e+02
-2.164515372380349785e+06 1.000000000000000000e+01 1.326159940063267481e+06 6.400000043919075843e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.351260095107059460e+05 7.617889036743949691e+04 1.490000000000000000e+02
-1.623386521393757081e+06 1.000000000000000000e+01 1.326159940063267481e+06 4.800000009605846607e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.087850116031438229e+05 7.081565813483532111e+04 1.490000000000000000e+02
-1.352822100428352132e+06 1.000000000000000000e+01 1.326159940063267481e+06 4.000000005837219597e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.911231673651827150e+05 7.038330537285895844e+04 1.490000000000000000e+02
-1.082257688303433126e+06 1.000000000000000000e+01 1.326159940063267481e+06 3.200000028207981906e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.686525114325417671e+05 6.624797177285884391e+04 1.490000000000000000e+02
-9.469754642135474132e+05 1.000000000000000000e+01 1.326159940063267481e+06 2.799999986090194071e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.536863797182878479e+05 6.462119372082357586e+04 1.490000000000000000e+02
-8.116932600993270753e+05 1.000000000000000000e+01 1.326159940063267481e+06 2.400000003036093954e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.359379593337107217e+05 5.911604507648222352e+04 1.490000000000000000e+02
-6.764110484566228697e+05 1.000000000000000000e+01 1.326159940063267481e+06 1.999999997721908063e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.126659635998306912e+05 5.120533117102049437e+04 1.490000000000000000e+02
-5.411288412505513988e+05 1.000000000000000000e+01 1.326159940063267481e+06 1.600000005525878066e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.811430347829388920e+05 4.497388593089181086e+04 1.490000000000000000e+02
-4.734877366809367668e+05 1.000000000000000000e+01 1.326159940063267481e+06 1.400000006569900091e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.600667256498505012e+05 4.095986536926535337e+04 1.490000000000000000e+02
-4.058466297365991632e+05 1.000000000000000000e+01 1.326159940063267481e+06 1.200000000592383875e+00 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.339142285615543951e+05 3.654637384140642826e+04 1.490000000000000000e+02
-2.705644212891334319e+05 1.000000000000000000e+01 1.326159940063267481e+06 8.000000047258216673e-01 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.546046452176122984e+05 2.644250019535112733e+04 1.490000000000000000e+02
-1.352822083499008731e+05 1.000000000000000000e+01 1.326159940063267481e+06 3.999999955780841887e-01 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.346061247115792648e+05 1.337581791033762056e+04 1.490000000000000000e+02
-6.764110462521688896e+04 1.000000000000000000e+01 1.326159940063267481e+06 1.999999991203818273e-01 1.996601527224308170e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.761240377581605571e+04 6.669374387381134511e+03 1.490000000000000000e+02
-1.844719135545476899e+07 1.500000000000000000e+01 1.326159940063267481e+06 5.119999988266505397e+01 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.074176015037402976e+05 1.008487210684912716e+05 3.340000000000000000e+02
-9.223595720380615443e+06 1.500000000000000000e+01 1.326159940063267481e+06 2.560000005971615522e+01 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.627179504513642751e+05 9.458151466701882600e+04 2.360000000000000000e+02
-4.611797876013731584e+06 1.500000000000000000e+01 1.326159940063267481e+06 1.280000007377583593e+01 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.127286540947883623e+05 8.888050293734329171e+04 1.670000000000000000e+02
-3.458848395474276505e+06 1.500000000000000000e+01 1.326159940063267481e+06 9.600000023313759456e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.918005112468597945e+05 8.345320502570368990e+04 1.490000000000000000e+02
-2.305898941581551917e+06 1.500000000000000000e+01 1.326159940063267481e+06 6.400000046809425136e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.592650581732102437e+05 7.999577994589612354e+04 1.490000000000000000e+02
-1.729424195375201758e+06 1.500000000000000000e+01 1.326159940063267481e+06 4.800000005101348499e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.330955740058188094e+05 7.799736101106266142e+04 1.490000000000000000e+02
-1.441186826958817896e+06 1.500000000000000000e+01 1.326159940063267481e+06 3.999999997255453632e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.156863128371429048e+05 7.372704387637143373e+04 1.490000000000000000e+02
-1.152949470340128988e+06 1.500000000000000000e+01 1.326159940063267481e+06 3.200000022153945967e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.931340560919540585e+05 7.041327824393878109e+04 1.490000000000000000e+02
-1.008830775292957202e+06 1.500000000000000000e+01 1.326159940063267481e+06 2.799999988147515495e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.782209411757010967e+05 6.864941410646797158e+04 1.490000000000000000e+02
-8.647121010170839727e+05 1.500000000000000000e+01 1.326159940063267481e+06 2.400000011791622256e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.603574611856398406e+05 6.405807500994436850e+04 1.490000000000000000e+02
-7.205934154668163974e+05 1.500000000000000000e+01 1.326159940063267481e+06 2.000000004143756893e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.367416178242113674e+05 5.585134397651271865e+04 1.490000000000000000e+02
-5.764747279364734422e+05 1.500000000000000000e+01 1.326159940063267481e+06 1.599999991000211619e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.050105276708676247e+05 4.750908886642661673e+04 1.490000000000000000e+02
-5.044153906070223893e+05 1.500000000000000000e+01 1.326159940063267481e+06 1.400000002290718193e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.836545418196623796e+05 4.388061912040167954e+04 1.490000000000000000e+02
-4.323560543244134751e+05 1.500000000000000000e+01 1.326159940063267481e+06 1.200000016486725274e+00 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.567224353166211513e+05 4.000591119035243901e+04 1.490000000000000000e+02
-2.882373669875682681e+05 1.500000000000000000e+01 1.326159940063267481e+06 8.000000038802310698e-01 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.728827800534109119e+05 2.829719263737788424e+04 1.490000000000000000e+02
-1.441186834164525208e+05 1.500000000000000000e+01 1.326159940063267481e+06 4.000000017254823903e-01 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.435918162345205783e+05 1.432253483916698497e+04 1.490000000000000000e+02
-7.205934151721581293e+04 1.500000000000000000e+01 1.326159940063267481e+06 2.000000003325935471e-01 2.994902290836461978e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.202853848893717804e+04 7.214948999510464091e+03 1.490000000000000000e+02
-2.071837637447870895e+07 2.500000000000000000e+01 1.326159940063267481e+06 5.120000037721632680e+01 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.548537744224118069e+05 1.097380546616487554e+05 3.540000000000000000e+02
-1.035918804976456426e+07 2.500000000000000000e+01 1.326159940063267481e+06 2.559999984887549118e+01 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.090685194796551950e+05 1.038285509071491542e+05 2.500000000000000000e+02
-5.179594075175568461e+06 2.500000000000000000e+01 1.326159940063267481e+06 1.280000004872433372e+01 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.604807053930640686e+05 9.576801053436951770e+04 1.770000000000000000e+02
-3.884695526242822409e+06 2.500000000000000000e+01 1.326159940063267481e+06 9.599999962063025194e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.390305490249969298e+05 9.360733186277582718e+04 1.530000000000000000e+02
-2.589797010386989918e+06 2.500000000000000000e+01 1.326159940063267481e+06 6.399999957142580520e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.071690923598137451e+05 8.780806762248644372e+04 1.490000000000000000e+02
-1.942347788847107906e+06 2.500000000000000000e+01 1.326159940063267481e+06 4.800000044605783778e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.812494758621348301e+05 8.388697688638545515e+04 1.490000000000000000e+02
-1.618623131737209391e+06 2.500000000000000000e+01 1.326159940063267481e+06 3.999999973820407728e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.639749829672186170e+05 8.233427075327165949e+04 1.490000000000000000e+02
-1.294898507581656100e+06 2.500000000000000000e+01 1.326159940063267481e+06 3.199999984473000492e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.415394169660536572e+05 7.914556176211481215e+04 1.490000000000000000e+02
-1.133036190734661417e+06 2.500000000000000000e+01 1.326159940063267481e+06 2.799999978013433033e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.271233332057007356e+05 7.479629549879250408e+04 1.490000000000000000e+02
-9.711738824021647451e+05 2.500000000000000000e+01 1.326159940063267481e+06 2.399999992595201803e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.089388506528435973e+05 6.995127105954452418e+04 1.490000000000000000e+02
-8.093115705933697755e+05 2.500000000000000000e+01 1.326159940063267481e+06 1.999999998586214023e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.857319995358205051e+05 6.260621077485338901e+04 1.490000000000000000e+02
-7.283804170319087571e+05 2.500000000000000000e+01 1.326159940063267481e+06 1.800000007371669986e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.710519400387203787e+05 5.818457302380925830e+04 1.490000000000000000e+02
-6.474492562519581988e+05 2.500000000000000000e+01 1.326159940063267481e+06 1.599999998318534011e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.536510463032256230e+05 5.343044834592250845e+04 1.490000000000000000e+02
-5.665180992791933240e+05 2.500000000000000000e+01 1.326159940063267481e+06 1.399999998673852719e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.314919411944227759e+05 4.979687247246451443e+04 1.490000000000000000e+02
-4.855869429964729934e+05 2.500000000000000000e+01 1.326159940063267481e+06 1.200000000734434469e+00 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.033635958462586859e+05 4.387672049833164783e+04 1.490000000000000000e+02
-3.237246304803785752e+05 2.500000000000000000e+01 1.326159940063267481e+06 8.000000049775440880e-01 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.099580777925766888e+05 3.097262277700627237e+04 1.490000000000000000e+02
-1.618623134436009568e+05 2.500000000000000000e+01 1.326159940063267481e+06 3.999999980489782336e-01 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.616299299661630357e+05 1.618279448325991325e+04 1.490000000000000000e+02
-8.093115654128408642e+04 2.500000000000000000e+01 1.326159940063267481e+06 1.999999985783903755e-01 4.991503818060770148e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.091358924565432244e+04 8.175278257676306566e+03 1.490000000000000000e+02
-2.300474554361079261e+07 3.500000000000000000e+01 1.326159940063267481e+06 5.120000020559596976e+01 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.011855287859921809e+05 1.163137800602098287e+05 3.730000000000000000e+02
-1.150237269658926316e+07 3.500000000000000000e+01 1.326159940063267481e+06 2.559999993539486951e+01 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.558833672138118418e+05 1.097700568126813305e+05 2.640000000000000000e+02
-5.751186320432130247e+06 3.500000000000000000e+01 1.326159940063267481e+06 1.279999990568587798e+01 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.085582066769149387e+05 1.028272486449940625e+05 1.860000000000000000e+02
-4.313389799647333100e+06 3.500000000000000000e+01 1.326159940063267481e+06 9.600000061295848042e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.864998297431909014e+05 1.001553767494916974e+05 1.610000000000000000e+02
-2.875593188339205459e+06 3.500000000000000000e+01 1.326159940063267481e+06 6.400000015434581080e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.538408084355344763e+05 9.680706080935016507e+04 1.490000000000000000e+02
-2.156694870785740204e+06 3.500000000000000000e+01 1.326159940063267481e+06 4.799999966020309650e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.298144176551850978e+05 9.166035464132431662e+04 1.490000000000000000e+02
-1.797245736039809184e+06 3.500000000000000000e+01 1.326159940063267481e+06 3.999999994796792357e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.123455242767061573e+05 9.122876388564152876e+04 1.490000000000000000e+02
-1.437796590146915289e+06 3.500000000000000000e+01 1.326159940063267481e+06 3.199999998764285536e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.896365880145949777e+05 8.669034549621063343e+04 1.490000000000000000e+02
-1.258072008595584659e+06 3.500000000000000000e+01 1.326159940063267481e+06 2.799999981596764442e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.760618041404576506e+05 8.513277428603943554e+04 1.490000000000000000e+02
-1.078347444914520020e+06 3.500000000000000000e+01 1.326159940063267481e+06 2.400000004201802817e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.574484195038223406e+05 7.748536045493309211e+04 1.490000000000000000e+02
-8.986228682024759473e+05 3.500000000000000000e+01 1.326159940063267481e+06 1.999999997804732033e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.344326749729784206e+05 6.809916115380387055e+04 1.490000000000000000e+02
-8.087605834857649170e+05 3.500000000000000000e+01 1.326159940063267481e+06 1.800000002705948177e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.194317744554834790e+05 6.463430918974267115e+04 1.490000000000000000e+02
-7.188983049634811468e+05 3.500000000000000000e+01 1.326159940063267481e+06 1.600000021393653604e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -5.017917960401016753e+05 5.980618504887930612e+04 1.490000000000000000e+02
-6.290360141773310024e+05 3.500000000000000000e+01 1.326159940063267481e+06 1.400000012786557724e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.792261866702510742e+05 5.477411210917744756e+04 1.490000000000000000e+02
-5.391737236403251300e+05 3.500000000000000000e+01 1.326159940063267481e+06 1.200000004733964065e+00 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.497985932019579341e+05 4.829651215194386168e+04 1.490000000000000000e+02
-3.594491485840589739e+05 3.500000000000000000e+01 1.326159940063267481e+06 8.000000020220384700e-01 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -3.471782973623813014e+05 3.439078150924982765e+04 1.490000000000000000e+02
-1.797245733417945448e+05 3.500000000000000000e+01 1.326159940063267481e+06 3.999999988961499553e-01 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.796257957683640707e+05 1.776233787014166955e+04 1.490000000000000000e+02
-8.986228665039935731e+04 3.500000000000000000e+01 1.326159940063267481e+06 1.999999994024542482e-01 6.988105345285078318e-01 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.986395340028138889e+04 8.949884881822563329e+03 1.490000000000000000e+02
-3.234039500329862162e+07 7.500000000000000000e+01 1.326159940063267481e+06 5.120000029577873590e+01 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -9.875866952178205829e+05 1.490889503473890072e+05 4.420000000000000000e+02
-1.617019729435029998e+07 7.500000000000000000e+01 1.326159940063267481e+06 2.559999981970199201e+01 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -9.435034751966904150e+05 1.419955421241081494e+05 3.130000000000000000e+02
-8.085098753946038894e+06 7.500000000000000000e+01 1.326159940063267481e+06 1.280000007888633284e+01 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.960741727666194784e+05 1.378748656759464357e+05 2.210000000000000000e+02
-4.042549363464035559e+06 7.500000000000000000e+01 1.326159940063267481e+06 6.400000018056291040e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.428877158824309008e+05 1.276290040231408057e+05 1.560000000000000000e+02
-3.031912040138290264e+06 7.500000000000000000e+01 1.326159940063267481e+06 4.800000041311251131e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.204413799796431558e+05 1.216887187190305558e+05 1.490000000000000000e+02
-2.526593348957112990e+06 7.500000000000000000e+01 1.326159940063267481e+06 4.000000006206549941e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -8.042596773658727761e+05 1.221219118686588481e+05 1.490000000000000000e+02
-2.021274691738985013e+06 7.500000000000000000e+01 1.326159940063267481e+06 3.200000024870769622e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.822579971610291395e+05 1.197190443381479272e+05 1.490000000000000000e+02
-1.768615325834666379e+06 7.500000000000000000e+01 1.326159940063267481e+06 2.799999975158546484e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.684305991770941764e+05 1.149204035235245392e+05 1.490000000000000000e+02
-1.515956017586611910e+06 7.500000000000000000e+01 1.326159940063267481e+06 2.400000016725380103e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.511019509093507659e+05 1.053781807805990247e+05 1.490000000000000000e+02
-1.263296665297284722e+06 7.500000000000000000e+01 1.326159940063267481e+06 1.999999988567858544e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.290593564290447393e+05 9.614582229220125009e+04 1.490000000000000000e+02
-1.136967001050455030e+06 7.500000000000000000e+01 1.326159940063267481e+06 1.799999993325265280e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -7.143304999405117705e+05 8.866818333334062481e+04 1.490000000000000000e+02
-1.010637332034028252e+06 7.500000000000000000e+01 1.326159940063267481e+06 1.599999990531639549e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.966215511442889692e+05 8.293480541222984903e+04 1.490000000000000000e+02
-8.843076685964564094e+05 7.500000000000000000e+01 1.326159940063267481e+06 1.399999996570230554e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.733895508937749546e+05 7.655012893847987289e+04 1.490000000000000000e+02
-7.579780086708560120e+05 7.500000000000000000e+01 1.326159940063267481e+06 1.200000008168832233e+00 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -6.407681038669947302e+05 6.869862022188649280e+04 1.490000000000000000e+02
-5.053186680098591605e+05 7.500000000000000000e+01 1.326159940063267481e+06 7.999999984208111536e-01 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.985655881145533058e+05 5.066725264734732627e+04 1.490000000000000000e+02
-2.526593324243839597e+05 7.500000000000000000e+01 1.326159940063267481e+06 3.999999967081499519e-01 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.525966883262110059e+05 2.517079194125437061e+04 1.490000000000000000e+02
-1.263296663362260733e+05 7.500000000000000000e+01 1.326159940063267481e+06 1.999999985504407052e-01 1.497451145418230878e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.263114547855365963e+05 1.233556809273160798e+04 1.490000000000000000e+02
-3.185142710127208754e+07 2.000000000000000000e+02 1.326159940063267481e+06 2.559999986631708069e+01 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.552195265650932910e+06 2.578143198714165192e+05 4.390000000000000000e+02
-1.592571372836422548e+07 2.000000000000000000e+02 1.326159940063267481e+06 1.280000007600430401e+01 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.506370936299782945e+06 2.508208553753980959e+05 3.100000000000000000e+02
-7.962856791344737634e+06 2.000000000000000000e+02 1.326159940063267481e+06 6.399999979460448962e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.458431961952369660e+06 2.456558865730632679e+05 2.190000000000000000e+02
-5.972142652464196086e+06 2.000000000000000000e+02 1.326159940063267481e+06 4.800000031979852366e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.438167050694454229e+06 2.417325074921199412e+05 1.900000000000000000e+02
-4.976785524532100186e+06 2.000000000000000000e+02 1.326159940063267481e+06 4.000000011227823116e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.421251434086625231e+06 2.398443888895748823e+05 1.730000000000000000e+02
-3.981428386026760098e+06 2.000000000000000000e+02 1.326159940063267481e+06 3.199999981977743158e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.406257180411812617e+06 2.367797737173154892e+05 1.550000000000000000e+02
-3.483749868211511057e+06 2.000000000000000000e+02 1.326159940063267481e+06 2.800000008694586207e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.393719858003490604e+06 2.152408874668830831e+05 1.490000000000000000e+02
-2.986071285735552199e+06 2.000000000000000000e+02 1.326159940063267481e+06 2.399999983441570617e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.379498382630571490e+06 2.026823775422621111e+05 1.490000000000000000e+02
-2.488392769958874211e+06 2.000000000000000000e+02 1.326159940063267481e+06 2.000000011796877697e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.359727392857192084e+06 1.835006805197915528e+05 1.490000000000000000e+02
-2.239553481022764929e+06 2.000000000000000000e+02 1.326159940063267481e+06 1.800000001020455764e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.347343731712611159e+06 1.731413675062214606e+05 1.490000000000000000e+02
-1.990714209064427763e+06 2.000000000000000000e+02 1.326159940063267481e+06 1.600000003889606726e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.332213854948409833e+06 1.599669135350125143e+05 1.490000000000000000e+02
-1.741874937392185442e+06 2.000000000000000000e+02 1.326159940063267481e+06 1.400000006988700862e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.311326805464761332e+06 1.505682206587967812e+05 1.490000000000000000e+02
-1.617455283482225146e+06 2.000000000000000000e+02 1.326159940063267481e+06 1.299999994011731497e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.297976850946687395e+06 1.441682570296687190e+05 1.490000000000000000e+02
-1.493035660864478908e+06 2.000000000000000000e+02 1.326159940063267481e+06 1.200000006185304890e+00 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -1.279369529432059731e+06 1.365678596844487474e+05 1.490000000000000000e+02
-9.953571094478620216e+05 2.000000000000000000e+02 1.326159940063267481e+06 8.000000058956652227e-01 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -9.947031366810434265e+05 9.700704408045920718e+04 1.490000000000000000e+02
-4.976785574649767368e+05 2.000000000000000000e+02 1.326159940063267481e+06 4.000000051508978416e-01 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -4.977282539457998937e+05 4.967924663801622955e+04 1.490000000000000000e+02
-2.488392777591722843e+05 2.000000000000000000e+02 1.326159940063267481e+06 2.000000017931639895e-01 3.993203054448616118e+00 3.159589789216559197e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.197253531421550550e+06 -2.488357877926073852e+05 2.522855626780158127e+04 1.490000000000000000e+02
-8.355379332960744388e+06 -4.500000000000000000e+01 9.377366865566818742e+05 5.120000008505148514e+01 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.507238297058315075e+05 3.586645865163132112e+04 3.180000000000000000e+02
-4.177689658983141184e+06 -4.500000000000000000e+01 9.377366865566818742e+05 2.559999999658429459e+01 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.321224531479031721e+05 3.314947265827436786e+04 2.250000000000000000e+02
-2.088844834708123468e+06 -4.500000000000000000e+01 9.377366865566818742e+05 1.280000003025808297e+01 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.121438793587705295e+05 2.979057818206418597e+04 1.590000000000000000e+02
-1.566633616696954705e+06 -4.500000000000000000e+01 9.377366865566818742e+05 9.599999965495936038e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.024209422671795764e+05 2.818701238505330912e+04 1.490000000000000000e+02
-1.044422417898125015e+06 -4.500000000000000000e+01 9.377366865566818742e+05 6.400000018462946194e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.882546419950290583e+05 2.651970727394310597e+04 1.490000000000000000e+02
-7.833168099096644437e+05 -4.500000000000000000e+01 9.377366865566818742e+05 4.799999992314592845e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.775365170018196513e+05 2.532173176633795083e+04 1.490000000000000000e+02
-6.527640135332858190e+05 -4.500000000000000000e+01 9.377366865566818742e+05 4.000000025920998681e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.705637764635008643e+05 2.412394800713478253e+04 1.490000000000000000e+02
-5.222112065239415970e+05 -4.500000000000000000e+01 9.377366865566818742e+05 3.199999994370841261e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.610620618904145376e+05 2.264325718902188237e+04 1.490000000000000000e+02
-4.569348069951100624e+05 -4.500000000000000000e+01 9.377366865566818742e+05 2.800000002958878742e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.550118386833773111e+05 2.165111553670851936e+04 1.490000000000000000e+02
-3.916584058553433279e+05 -4.500000000000000000e+01 9.377366865566818742e+05 2.400000001675438366e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.474017186401356594e+05 2.083740632985917910e+04 1.490000000000000000e+02
-3.263820062285850290e+05 -4.500000000000000000e+01 9.377366865566818742e+05 2.000000009663396305e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.382019720495027723e+05 1.982805238465642833e+04 1.490000000000000000e+02
-2.611056047803992114e+05 -4.500000000000000000e+01 9.377366865566818742e+05 1.600000006490030824e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.259110975914247683e+05 1.754487502603739995e+04 1.490000000000000000e+02
-2.284674028768322314e+05 -4.500000000000000000e+01 9.377366865566818742e+05 1.399999997675781094e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.180430348437340435e+05 1.657730938238810268e+04 1.490000000000000000e+02
-1.958292018784667016e+05 -4.500000000000000000e+01 9.377366865566818742e+05 1.199999994408411652e+00 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.087985929485997476e+05 1.464680657264395450e+04 1.490000000000000000e+02
-1.305528011365268467e+05 -4.500000000000000000e+01 9.377366865566818742e+05 7.999999955627740134e-01 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -8.309242054976781947e+04 1.031982333924996783e+04 1.490000000000000000e+02
-6.527640104023619642e+04 -4.500000000000000000e+01 9.377366865566818742e+05 4.000000006735361935e-01 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.423917345266971824e+04 5.391226503133650112e+03 1.490000000000000000e+02
-3.263820028046603329e+04 -4.500000000000000000e+01 9.377366865566818742e+05 1.999999988682308605e-01 -8.999927100961979676e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.210322258742039412e+04 2.657358440803359372e+03 1.490000000000000000e+02
-9.177861676979621872e+06 -3.500000000000000000e+01 9.377366865566818742e+05 5.119999998505115002e+01 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.830034085353190312e+05 3.945081418722561648e+04 3.330000000000000000e+02
-4.588930845911000855e+06 -3.500000000000000000e+01 9.377366865566818742e+05 2.560000003392571344e+01 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.647647687532469863e+05 3.740975230096664018e+04 2.350000000000000000e+02
-2.294465409158917144e+06 -3.500000000000000000e+01 9.377366865566818742e+05 1.279999993999667396e+01 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.448335386580778868e+05 3.500178841840627865e+04 1.660000000000000000e+02
-1.720849066714942222e+06 -3.500000000000000000e+01 9.377366865566818742e+05 9.600000009923439492e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.352468120448649279e+05 3.306718559735781309e+04 1.490000000000000000e+02
-1.147232704623520374e+06 -3.500000000000000000e+01 9.377366865566818742e+05 6.399999970244142133e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.216153764450710441e+05 3.158642362920505548e+04 1.490000000000000000e+02
-8.604245358359268866e+05 -3.500000000000000000e+01 9.377366865566818742e+05 4.800000018788136202e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.112912896269646299e+05 2.977616401191795740e+04 1.490000000000000000e+02
-7.170204474695590325e+05 -3.500000000000000000e+01 9.377366865566818742e+05 4.000000020898582420e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.043804865263036336e+05 2.873583487842472459e+04 1.490000000000000000e+02
-5.736163578128800727e+05 -3.500000000000000000e+01 9.377366865566818742e+05 3.200000015810846588e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.946185094620881719e+05 2.730579969898951094e+04 1.490000000000000000e+02
-4.302122666239349055e+05 -3.500000000000000000e+01 9.377366865566818742e+05 2.400000002175146641e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.809326657347797009e+05 2.514176744572637472e+04 1.490000000000000000e+02
-3.585102197109403205e+05 -3.500000000000000000e+01 9.377366865566818742e+05 1.999999988001735174e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.710641180344609020e+05 2.453806901116823428e+04 1.490000000000000000e+02
-2.868081774493390694e+05 -3.500000000000000000e+01 9.377366865566818742e+05 1.599999999776779314e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.579559000967238680e+05 2.092705821570678745e+04 1.490000000000000000e+02
-2.509571563438630255e+05 -3.500000000000000000e+01 9.377366865566818742e+05 1.400000005805577485e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.494189240619069315e+05 1.884479755452920654e+04 1.490000000000000000e+02
-2.151061346797634615e+05 -3.500000000000000000e+01 9.377366865566818742e+05 1.200000008718016931e+00 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.388291835638404009e+05 1.679929739897579930e+04 1.490000000000000000e+02
-1.434040894253985025e+05 -3.500000000000000000e+01 9.377366865566818742e+05 8.000000037975053546e-01 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.084690381237993861e+05 1.233350554331153216e+04 1.490000000000000000e+02
-7.170204401490860619e+04 -3.500000000000000000e+01 9.377366865566818742e+05 3.999999980060288673e-01 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.993115281431791664e+04 6.549267864860719783e+03 1.490000000000000000e+02
-3.585102240789207281e+04 -3.500000000000000000e+01 9.377366865566818742e+05 2.000000012369131941e-01 -6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.000024855416089849e+04 3.255333496802161335e+03 1.490000000000000000e+02
-9.703933507047882304e+06 -3.000000000000000000e+01 9.377366865566818742e+05 5.120000004667222981e+01 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.996839777512270957e+05 4.248838825895069749e+04 3.420000000000000000e+02
-4.851966716884138994e+06 -3.000000000000000000e+01 9.377366865566818742e+05 2.559999983001678814e+01 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.815441771887824289e+05 3.958475220269132842e+04 2.420000000000000000e+02
-2.425983376147598494e+06 -3.000000000000000000e+01 9.377366865566818742e+05 1.280000000842649932e+01 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.618078321202511142e+05 3.767041820232053578e+04 1.710000000000000000e+02
-1.212991682032830780e+06 -3.000000000000000000e+01 9.377366865566818742e+05 6.399999972339825760e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.387231501534968556e+05 3.379403214766587917e+04 1.490000000000000000e+02
-9.097437641825320898e+05 -3.000000000000000000e+01 9.377366865566818742e+05 4.799999993278557753e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.288057015255221922e+05 3.255107402619322966e+04 1.490000000000000000e+02
-7.581197987468871288e+05 -3.000000000000000000e+01 9.377366865566818742e+05 3.999999969397176169e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.216759087101512705e+05 3.110573694727515976e+04 1.490000000000000000e+02
-6.064958404855567496e+05 -3.000000000000000000e+01 9.377366865566818742e+05 3.199999983368990719e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.120847203440559388e+05 2.963549638788063021e+04 1.490000000000000000e+02
-4.548718801712382701e+05 -3.000000000000000000e+01 9.377366865566818742e+05 2.399999986508807748e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.986047557721256162e+05 2.772342049886371387e+04 1.490000000000000000e+02
-3.790599011510327109e+05 -3.000000000000000000e+01 9.377366865566818742e+05 1.999999994077523269e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.886427837402837176e+05 2.669593411959321747e+04 1.490000000000000000e+02
-3.032479210899424506e+05 -3.000000000000000000e+01 9.377366865566818742e+05 1.599999996154311876e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.752773440000431438e+05 2.306735941390493099e+04 1.490000000000000000e+02
-2.653419293689255137e+05 -3.000000000000000000e+01 9.377366865566818742e+05 1.399999988273421758e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.662853815652581397e+05 2.086516047287579204e+04 1.490000000000000000e+02
-2.274359408436431549e+05 -3.000000000000000000e+01 9.377366865566818742e+05 1.199999997253898387e+00 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.551672927801623882e+05 1.916771772669170241e+04 1.490000000000000000e+02
-1.516239617931642861e+05 -3.000000000000000000e+01 9.377366865566818742e+05 8.000000046628857886e-01 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.221290824149370455e+05 1.356076221939857533e+04 1.490000000000000000e+02
-7.581198044984239095e+04 -3.000000000000000000e+01 9.377366865566818742e+05 3.999999999743501511e-01 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.768231666088631027e+04 7.180068718430499757e+03 1.490000000000000000e+02
-3.790599009710302198e+04 -3.000000000000000000e+01 9.377366865566818742e+05 1.999999993127792308e-01 -5.999951400641320154e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.400926320000841952e+04 3.546898679305582391e+03 1.490000000000000000e+02
-1.105578128919979930e+07 -2.000000000000000000e+01 9.377366865566818742e+05 5.119999970380596466e+01 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.340176569148423150e+05 4.769033753103494382e+04 3.660000000000000000e+02
-5.527890639557048678e+06 -2.000000000000000000e+01 9.377366865566818742e+05 2.559999982854924383e+01 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.162458800784341875e+05 4.379245709886509576e+04 2.580000000000000000e+02
-2.763945328513241839e+06 -2.000000000000000000e+01 9.377366865566818742e+05 1.279999995472563334e+01 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.971296146817780100e+05 4.155063578311664605e+04 1.830000000000000000e+02
-1.381972674207945354e+06 -2.000000000000000000e+01 9.377366865566818742e+05 6.400000023448005670e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.746859374492624775e+05 3.877659149274046649e+04 1.490000000000000000e+02
-1.036479502476830501e+06 -2.000000000000000000e+01 9.377366865566818742e+05 4.800000002863267667e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.655368621442972217e+05 3.856019515455504006e+04 1.490000000000000000e+02
-8.637329219167763367e+05 -2.000000000000000000e+01 9.377366865566818742e+05 4.000000017141007724e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.583355010307150660e+05 3.648360202800770639e+04 1.490000000000000000e+02
-6.909863320420330856e+05 -2.000000000000000000e+01 9.377366865566818742e+05 3.199999988281852392e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.490551922088205174e+05 3.509503685816801590e+04 1.490000000000000000e+02
-5.182397538151089684e+05 -2.000000000000000000e+01 9.377366865566818742e+05 2.400000013364460116e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.358218563183263759e+05 3.446254342805489432e+04 1.490000000000000000e+02
-4.318664619515790837e+05 -2.000000000000000000e+01 9.377366865566818742e+05 2.000000013170031732e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.261839853177189070e+05 3.196576948133782571e+04 1.490000000000000000e+02
-3.454931667864653282e+05 -2.000000000000000000e+01 9.377366865566818742e+05 1.599999997685765507e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.126388788328587834e+05 2.749468110413021350e+04 1.490000000000000000e+02
-3.023065196009171195e+05 -2.000000000000000000e+01 9.377366865566818742e+05 1.399999991782205022e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.032458951464210695e+05 2.478002147554616749e+04 1.490000000000000000e+02
-2.591198751881112694e+05 -2.000000000000000000e+01 9.377366865566818742e+05 1.199999998719383454e+00 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.913568767327084497e+05 2.200601043683695752e+04 1.490000000000000000e+02
-1.727465845822530973e+05 -2.000000000000000000e+01 9.377366865566818742e+05 8.000000043493091795e-01 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.518047833229246608e+05 1.624715802897301728e+04 1.490000000000000000e+02
-8.637329161049447430e+04 -2.000000000000000000e+01 9.377366865566818742e+05 3.999999990226060231e-01 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -8.321970726015116088e+04 8.553371799021888364e+03 1.490000000000000000e+02
-4.318664590480723564e+04 -2.000000000000000000e+01 9.377366865566818742e+05 1.999999999723714450e-01 -3.999967600427546954e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.202995019134067115e+04 4.241973896034943209e+03 1.490000000000000000e+02
-1.286153746208984219e+07 -1.000000000000000000e+01 9.377366865566818742e+05 5.120000004748741418e+01 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.694915000913341064e+05 5.245305455144080770e+04 3.940000000000000000e+02
-6.430768691820408218e+06 -1.000000000000000000e+01 9.377366865566818742e+05 2.559999986759635249e+01 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.523282661808359553e+05 4.903229576420447847e+04 2.790000000000000000e+02
-3.215384360962726176e+06 -1.000000000000000000e+01 9.377366865566818742e+05 1.279999999372018316e+01 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.338197252208171994e+05 4.755447000369309535e+04 1.970000000000000000e+02
-1.607692165946893394e+06 -1.000000000000000000e+01 9.377366865566818742e+05 6.399999939000379889e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.123419219239324448e+05 4.419349490714314743e+04 1.490000000000000000e+02
-1.205769142886844464e+06 -1.000000000000000000e+01 9.377366865566818742e+05 4.800000027604324870e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.032902151550676208e+05 4.243331744725807221e+04 1.490000000000000000e+02
-1.004807604329351569e+06 -1.000000000000000000e+01 9.377366865566818742e+05 3.999999964313686984e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.965613050208470086e+05 4.076305957719579601e+04 1.490000000000000000e+02
-8.038460955832706532e+05 -1.000000000000000000e+01 9.377366865566818742e+05 3.200000019698153064e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.879094945031487150e+05 4.053503288783623429e+04 1.490000000000000000e+02
-6.028845711590064457e+05 -1.000000000000000000e+01 9.377366865566818742e+05 2.400000012669941896e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.753370391422508401e+05 3.878762688912793237e+04 1.490000000000000000e+02
-5.024038092376411078e+05 -1.000000000000000000e+01 9.377366865566818742e+05 2.000000010313339072e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.661071237409658497e+05 3.655709858639014419e+04 1.490000000000000000e+02
-4.019230480693181162e+05 -1.000000000000000000e+01 9.377366865566818742e+05 1.600000010954493401e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.529476926508190227e+05 3.185280765804571638e+04 1.490000000000000000e+02
-3.516826641146682086e+05 -1.000000000000000000e+01 9.377366865566818742e+05 1.399999997857622747e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.439075156733502808e+05 2.948566625227122495e+04 1.490000000000000000e+02
-3.014422857213807874e+05 -1.000000000000000000e+01 9.377366865566818742e+05 1.200000006899766047e+00 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.313435734479925595e+05 2.622739655383213540e+04 1.490000000000000000e+02
-2.009615236069612438e+05 -1.000000000000000000e+01 9.377366865566818742e+05 8.000000037746407555e-01 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.853905584958584805e+05 1.918936615379198338e+04 1.490000000000000000e+02
-1.004807608627092850e+05 -1.000000000000000000e+01 9.377366865566818742e+05 3.999999981422400208e-01 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -9.952260939159426198e+04 1.004671898002673879e+04 1.490000000000000000e+02
-5.024038033760990220e+04 -1.000000000000000000e+01 9.377366865566818742e+05 1.999999986979351663e-01 -1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.009307533410717588e+04 5.067551794459964185e+03 1.490000000000000000e+02
-1.337772480184732191e+07 -7.500000000000000000e+00 9.377366865566818742e+05 5.119999992025194047e+01 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.785290821601091884e+05 5.379511366809714673e+04 4.020000000000000000e+02
-6.688862414714581333e+06 -7.500000000000000000e+00 9.377366865566818742e+05 2.560000001290737615e+01 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.614756085767550394e+05 5.109361277897431864e+04 2.840000000000000000e+02
-3.344431219499772880e+06 -7.500000000000000000e+00 9.377366865566818742e+05 1.280000005292609622e+01 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.430055310573623865e+05 4.858622922091302462e+04 2.010000000000000000e+02
-1.672215601104623405e+06 -7.500000000000000000e+00 9.377366865566818742e+05 6.399999993375399043e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.219239363167065894e+05 4.564872122821861558e+04 1.490000000000000000e+02
-1.254161705427826848e+06 -7.500000000000000000e+00 9.377366865566818742e+05 4.800000012634482616e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.128195640272643068e+05 4.317104999516862154e+04 1.490000000000000000e+02
-1.045134745193440351e+06 -7.500000000000000000e+00 9.377366865566818742e+05 3.999999974821383031e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.064018210351959569e+05 4.326652716620257706e+04 1.490000000000000000e+02
-8.361078048868059414e+05 -7.500000000000000000e+00 9.377366865566818742e+05 3.200000013276925959e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.979057672391798114e+05 4.202175233247326105e+04 1.490000000000000000e+02
-6.270808549453879241e+05 -7.500000000000000000e+00 9.377366865566818742e+05 2.400000014857669228e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.856664175794186303e+05 4.030479805498783389e+04 1.490000000000000000e+02
-5.225673771466359030e+05 -7.500000000000000000e+00 9.377366865566818742e+05 2.000000004824391553e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.764718214113695431e+05 3.795620193063905026e+04 1.490000000000000000e+02
-4.703106351618646295e+05 -7.500000000000000000e+00 9.377366865566818742e+05 1.799999987999149953e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.705839763626027852e+05 3.564251554340804432e+04 1.490000000000000000e+02
-4.180539008818835719e+05 -7.500000000000000000e+00 9.377366865566818742e+05 1.600000000662125776e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.634363803212941275e+05 3.233810943158965893e+04 1.490000000000000000e+02
-3.657971640313658281e+05 -7.500000000000000000e+00 9.377366865566818742e+05 1.400000003486995492e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.543107628657578025e+05 3.084935074966457250e+04 1.490000000000000000e+02
-3.135404265123626683e+05 -7.500000000000000000e+00 9.377366865566818742e+05 1.200000003753399325e+00 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.417423980493487325e+05 2.742064242739601468e+04 1.490000000000000000e+02
-2.090269494860364939e+05 -7.500000000000000000e+00 9.377366865566818742e+05 7.999999966763943204e-01 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.944280890160712297e+05 1.960841100740247566e+04 1.490000000000000000e+02
-1.045134750008660340e+05 -7.500000000000000000e+00 9.377366865566818742e+05 3.999999993250470953e-01 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.038174458978809998e+05 1.048470509624724036e+04 1.490000000000000000e+02
-5.225673788077606878e+04 -7.500000000000000000e+00 9.377366865566818742e+05 2.000000011181944093e-01 -1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.216915578657668084e+04 5.171969352478286055e+03 1.490000000000000000e+02
-1.391308276945705153e+07 -5.000000000000000000e+00 9.377366865566818742e+05 5.119999993409491879e+01 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.876307205284408992e+05 5.517677593685100874e+04 4.100000000000000000e+02
-6.956541420383833349e+06 -5.000000000000000000e+00 9.377366865566818742e+05 2.560000009825860801e+01 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.706481888945986284e+05 5.253820483666164364e+04 2.900000000000000000e+02
-3.478270713701646775e+06 -5.000000000000000000e+00 9.377366865566818742e+05 1.280000006204507379e+01 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.525463865527494345e+05 4.994325364844741853e+04 2.050000000000000000e+02
-1.739135360814016312e+06 -5.000000000000000000e+00 9.377366865566818742e+05 6.400000045607045607e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.312631971172700869e+05 4.642223567244271544e+04 1.490000000000000000e+02
-1.304351508564716903e+06 -5.000000000000000000e+00 9.377366865566818742e+05 4.799999989876885031e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.226621075564229977e+05 4.517651378730244323e+04 1.490000000000000000e+02
-1.086959593982702354e+06 -5.000000000000000000e+00 9.377366865566818742e+05 4.000000004488578398e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.161725555562491645e+05 4.488353920731526887e+04 1.490000000000000000e+02
-8.695676780269558076e+05 -5.000000000000000000e+00 9.377366865566818742e+05 3.200000014044956487e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.076000451230611070e+05 4.299096562287599227e+04 1.490000000000000000e+02
-6.521757546861906303e+05 -5.000000000000000000e+00 9.377366865566818742e+05 2.399999996424539539e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.958579796328932862e+05 4.207447478366755968e+04 1.490000000000000000e+02
-5.434797956536702113e+05 -5.000000000000000000e+00 9.377366865566818742e+05 1.999999997321637357e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.864223798888653982e+05 3.902092599319572764e+04 1.490000000000000000e+02
-4.891318218400750193e+05 -5.000000000000000000e+00 9.377366865566818742e+05 1.800000018755934184e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.806267955918774824e+05 3.677993484302013530e+04 1.490000000000000000e+02
-4.347838397946638870e+05 -5.000000000000000000e+00 9.377366865566818742e+05 1.600000009897233788e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.736610056006483501e+05 3.471493135789702501e+04 1.490000000000000000e+02
-3.804358564417424495e+05 -5.000000000000000000e+00 9.377366865566818742e+05 1.399999996226909849e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.648128144050929113e+05 3.167523826860035479e+04 1.490000000000000000e+02
-3.260878783459968981e+05 -5.000000000000000000e+00 9.377366865566818742e+05 1.200000001902937319e+00 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.523755264074343140e+05 2.835683325971767408e+04 1.490000000000000000e+02
-2.173919178204536147e+05 -5.000000000000000000e+00 9.377366865566818742e+05 7.999999973057262403e-01 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.034842498918053170e+05 2.080140607294901929e+04 1.490000000000000000e+02
-1.086959596078282193e+05 -5.000000000000000000e+00 9.377366865566818742e+05 4.000000012200292665e-01 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.081819101782896032e+05 1.101624086571774751e+04 1.490000000000000000e+02
-5.434797990245899564e+04 -5.000000000000000000e+00 9.377366865566818742e+05 2.000000009726586869e-01 -9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.429859272726227209e+04 5.524789035654174768e+03 1.490000000000000000e+02
-1.446266851831130311e+07 -2.500000000000000000e+00 9.377366865566818742e+05 5.120000000098817594e+01 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.966948236037077731e+05 5.619028772753934027e+04 4.180000000000000000e+02
-7.231334238175086677e+06 -2.500000000000000000e+00 9.377366865566818742e+05 2.559999992621976261e+01 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.797645916950094979e+05 5.306164621769004589e+04 2.960000000000000000e+02
-3.615667146490192506e+06 -2.500000000000000000e+00 9.377366865566818742e+05 1.280000006011933955e+01 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.614928482546037412e+05 5.096298716060443257e+04 2.090000000000000000e+02
-1.807833576933110366e+06 -2.500000000000000000e+00 9.377366865566818742e+05 6.400000043115789516e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.409196710332380026e+05 4.808379513496180152e+04 1.490000000000000000e+02
-1.355875183429655619e+06 -2.500000000000000000e+00 9.377366865566818742e+05 4.800000034920523184e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.324786709027587203e+05 4.702377078251001512e+04 1.490000000000000000e+02
-1.129895982714824611e+06 -2.500000000000000000e+00 9.377366865566818742e+05 4.000000016792917279e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.260600645804351079e+05 4.614881701694738877e+04 1.490000000000000000e+02
-9.039167792009956902e+05 -2.500000000000000000e+00 9.377366865566818742e+05 3.199999988756434544e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.173549122593276552e+05 4.432366870916215703e+04 1.490000000000000000e+02
-6.779375900738344062e+05 -2.500000000000000000e+00 9.377366865566818742e+05 2.400000011650900600e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.059145049343382125e+05 4.229556127043777815e+04 1.490000000000000000e+02
-5.649479881889551179e+05 -2.500000000000000000e+00 9.377366865566818742e+05 1.999999997179648270e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.966945241730638081e+05 4.081290923524051323e+04 1.490000000000000000e+02
-5.084531931783268228e+05 -2.500000000000000000e+00 9.377366865566818742e+05 1.800000010943516360e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.910260700329714455e+05 3.871980774622758327e+04 1.490000000000000000e+02
-4.519583897675723420e+05 -2.500000000000000000e+00 9.377366865566818742e+05 1.599999994969685702e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.842351064383321209e+05 3.625561830994189950e+04 1.490000000000000000e+02
-3.954635948940169765e+05 -2.500000000000000000e+00 9.377366865566818742e+05 1.400000009218812735e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.754716176693252637e+05 3.214397910944468822e+04 1.490000000000000000e+02
-3.389687942182166153e+05 -2.500000000000000000e+00 9.377366865566818742e+05 1.200000002927129383e+00 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.629904373503903043e+05 2.960148247812143381e+04 1.490000000000000000e+02
-2.259791939708658902e+05 -2.500000000000000000e+00 9.377366865566818742e+05 7.999999942529691932e-01 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.127085431953661027e+05 2.178726080175196694e+04 1.490000000000000000e+02
-1.129895974922471214e+05 -2.500000000000000000e+00 9.377366865566818742e+05 3.999999989206825535e-01 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.125670031595349137e+05 1.139811428517043169e+04 1.490000000000000000e+02
-5.649479839712135436e+04 -2.500000000000000000e+00 9.377366865566818742e+05 1.999999982248213404e-01 -4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.644495659973760485e+04 5.679272836466065201e+03 1.490000000000000000e+02
-1.502123420936958864e+07 0.000000000000000000e+00 9.377366865566818742e+05 5.120000028897946720e+01 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.057849285595627152e+05 5.690258290991590911e+04 4.260000000000000000e+02
-7.510617052918680012e+06 0.000000000000000000e+00 9.377366865566818742e+05 2.559999996804451072e+01 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.889294421181451762e+05 5.420438562287607056e+04 3.010000000000000000e+02
-3.755308510099621490e+06 0.000000000000000000e+00 9.377366865566818742e+05 1.279999992826001964e+01 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.709071403184210649e+05 5.265103806387214718e+04 2.130000000000000000e+02
-1.877654268072497332e+06 0.000000000000000000e+00 9.377366865566818742e+05 6.400000008517944039e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.505729699068250484e+05 4.923251742025103886e+04 1.500000000000000000e+02
-1.408240696433900390e+06 0.000000000000000000e+00 9.377366865566818742e+05 4.799999990639538971e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.417503252307805815e+05 4.759342033596442343e+04 1.490000000000000000e+02
-1.173533918526408495e+06 0.000000000000000000e+00 9.377366865566818742e+05 4.000000008667794482e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.356696684253268759e+05 4.805767018887160521e+04 1.490000000000000000e+02
-9.388271327810800867e+05 0.000000000000000000e+00 9.377366865566818742e+05 3.199999999980719601e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.273184490416087210e+05 4.666945061848434125e+04 1.490000000000000000e+02
-8.214737434450128349e+05 0.000000000000000000e+00 9.377366865566818742e+05 2.800000007691701764e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.223623953499839990e+05 4.583127323315318790e+04 1.490000000000000000e+02
-7.041203490759209963e+05 0.000000000000000000e+00 9.377366865566818742e+05 2.399999998247578592e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.158999845711870585e+05 4.420330308425819385e+04 1.490000000000000000e+02
-5.867669542767517269e+05 0.000000000000000000e+00 9.377366865566818742e+05 1.999999987337532925e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.069592926223864779e+05 4.233558606296234211e+04 1.490000000000000000e+02
-5.280902631527677877e+05 0.000000000000000000e+00 9.377366865566818742e+05 1.800000003272946403e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.012796024946114630e+05 3.944993140392899659e+04 1.490000000000000000e+02
-4.694135618203245685e+05 0.000000000000000000e+00 9.377366865566818742e+05 1.599999984412742826e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.945597841617861413e+05 3.702307698700091714e+04 1.490000000000000000e+02
-4.107368693313656840e+05 0.000000000000000000e+00 9.377366865566818742e+05 1.399999995695628163e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.859901626193486154e+05 3.429516162396842265e+04 1.490000000000000000e+02
-3.520601772149903700e+05 0.000000000000000000e+00 9.377366865566818742e+05 1.200000008248467642e+00 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.737285243686666363e+05 3.113305806447990835e+04 1.490000000000000000e+02
-2.347067843441713194e+05 0.000000000000000000e+00 9.377366865566818742e+05 8.000000039112193928e-01 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.222090486126688193e+05 2.305715817561988661e+04 1.490000000000000000e+02
-1.173533921058430133e+05 0.000000000000000000e+00 9.377366865566818742e+05 4.000000017298210864e-01 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.170745231517853099e+05 1.166193313091708842e+04 1.490000000000000000e+02
-5.867669562583437801e+04 0.000000000000000000e+00 9.377366865566818742e+05 1.999999994091805622e-01 0.000000000000000000e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.867205870336441149e+04 5.866168476427591486e+03 1.490000000000000000e+02
-1.558455421308526956e+07 2.500000000000000000e+00 9.377366865566818742e+05 5.120000030970425797e+01 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.149586261734720902e+05 5.867740792905475246e+04 4.340000000000000000e+02
-7.792277082898885012e+06 2.500000000000000000e+00 9.377366865566818742e+05 2.560000007717522053e+01 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.982359932359366794e+05 5.649544755926901416e+04 3.070000000000000000e+02
-3.896138507758744061e+06 2.500000000000000000e+00 9.377366865566818742e+05 1.279999992790341956e+01 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.804525057896526996e+05 5.388095534193795174e+04 2.170000000000000000e+02
-1.948069275302079273e+06 2.500000000000000000e+00 9.377366865566818742e+05 6.400000034331818632e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.596604562556299497e+05 5.136934694518012111e+04 1.530000000000000000e+02
-1.461051954008084023e+06 2.500000000000000000e+00 9.377366865566818742e+05 4.800000017639170835e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.516757037951212260e+05 4.961492139978970954e+04 1.490000000000000000e+02
-1.217543289246203378e+06 2.500000000000000000e+00 9.377366865566818742e+05 3.999999995774205619e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.456268669535932713e+05 4.911954422007918765e+04 1.490000000000000000e+02
-9.740346342451529345e+05 2.500000000000000000e+00 9.377366865566818742e+05 3.200000005976535444e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.372136720271437662e+05 4.880791600094873866e+04 1.490000000000000000e+02
-7.305259705726238899e+05 2.500000000000000000e+00 9.377366865566818742e+05 2.399999987690421221e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.263645821030249353e+05 4.610854027478214266e+04 1.490000000000000000e+02
-6.087716448455174686e+05 2.500000000000000000e+00 9.377366865566818742e+05 1.999999998617806085e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.172273694309011335e+05 4.367071044888964389e+04 1.490000000000000000e+02
-5.478944798114255536e+05 2.500000000000000000e+00 9.377366865566818742e+05 1.799999996950619074e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.117933292103313142e+05 4.149815825794330885e+04 1.490000000000000000e+02
-4.870173138880249462e+05 2.500000000000000000e+00 9.377366865566818742e+05 1.599999992361782253e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.052965137259758194e+05 3.840167853807057691e+04 1.490000000000000000e+02
-4.261401498133733403e+05 2.500000000000000000e+00 9.377366865566818742e+05 1.399999993846648305e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.968423921313355095e+05 3.534486606736636895e+04 1.490000000000000000e+02
-3.652629863512740703e+05 2.500000000000000000e+00 9.377366865566818742e+05 1.199999997343935032e+00 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.847342121581532992e+05 3.223656655118939671e+04 1.490000000000000000e+02
-2.435086583720657218e+05 2.500000000000000000e+00 9.377366865566818742e+05 8.000000008724803546e-01 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.316478254010406090e+05 2.345198237829242862e+04 1.490000000000000000e+02
-1.217543295150667400e+05 2.500000000000000000e+00 9.377366865566818742e+05 4.000000015172165413e-01 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.214836371684823098e+05 1.235336565769656045e+04 1.490000000000000000e+02
-6.087716409848869080e+04 2.500000000000000000e+00 9.377366865566818742e+05 1.999999985934460545e-01 4.999959500534433693e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.084816765428598592e+04 6.102186048066074363e+03 1.490000000000000000e+02
-1.614803579025740735e+07 5.000000000000000000e+00 9.377366865566818742e+05 5.119999970781470466e+01 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.239845331009373185e+05 5.997529998148723098e+04 4.420000000000000000e+02
-8.074017956158035435e+06 5.000000000000000000e+00 9.377366865566818742e+05 2.560000004741087309e+01 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.074626089026732370e+05 5.800259674419390649e+04 3.120000000000000000e+02
-4.037008957413992845e+06 5.000000000000000000e+00 9.377366865566818742e+05 1.279999995818358016e+01 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.894844298997723381e+05 5.463977287860243086e+04 2.210000000000000000e+02
-2.018504481691095047e+06 5.000000000000000000e+00 9.377366865566818742e+05 6.399999988553365604e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.695737309022968984e+05 5.257220078455218754e+04 1.560000000000000000e+02
-1.513878360278022941e+06 5.000000000000000000e+00 9.377366865566818742e+05 4.799999988275120089e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.610495637769421446e+05 5.132252305250988138e+04 1.490000000000000000e+02
-1.261565301859646570e+06 5.000000000000000000e+00 9.377366865566818742e+05 3.999999995390984164e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.555007009478575783e+05 5.020587971265025408e+04 1.490000000000000000e+02
-1.009252235133363749e+06 5.000000000000000000e+00 9.377366865566818742e+05 3.199999976165265547e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.473370753040494747e+05 4.930802362052084209e+04 1.490000000000000000e+02
-8.830957126908015925e+05 5.000000000000000000e+00 9.377366865566818742e+05 2.800000001177896714e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.428176854858270381e+05 4.898274814173247432e+04 1.490000000000000000e+02
-7.569391833427568199e+05 5.000000000000000000e+00 9.377366865566818742e+05 2.400000004295561151e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.365243100957652787e+05 4.805931431134950981e+04 1.490000000000000000e+02
-6.307826502196786460e+05 5.000000000000000000e+00 9.377366865566818742e+05 1.999999995443861867e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.274263454866357497e+05 4.535684130622345401e+04 1.490000000000000000e+02
-5.677043904069298878e+05 5.000000000000000000e+00 9.377366865566818742e+05 1.800000012416160367e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.222288567786567728e+05 4.296685154158312071e+04 1.490000000000000000e+02
-5.046261215391666628e+05 5.000000000000000000e+00 9.377366865566818742e+05 1.600000000678048373e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.158374627009031828e+05 4.017253490837376012e+04 1.490000000000000000e+02
-4.415478533435820718e+05 5.000000000000000000e+00 9.377366865566818742e+05 1.399999991071189109e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.075773547032426577e+05 3.774776840100590198e+04 1.490000000000000000e+02
-3.784695904554323060e+05 5.000000000000000000e+00 9.377366865566818742e+05 1.199999998292423653e+00 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.956424876935995417e+05 3.332348243991122581e+04 1.490000000000000000e+02
-2.523130592929710110e+05 5.000000000000000000e+00 9.377366865566818742e+05 7.999999956571822723e-01 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.411628452674189466e+05 2.436962695010908647e+04 1.490000000000000000e+02
-1.261565302457872021e+05 5.000000000000000000e+00 9.377366865566818742e+05 3.999999997287755904e-01 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.260102286290312622e+05 1.252943867387232604e+04 1.490000000000000000e+02
-6.307826534373444156e+04 5.000000000000000000e+00 9.377366865566818742e+05 2.000000005645999612e-01 9.999919001068867386e-02 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.307848438554742461e+04 6.380747891890749088e+03 1.490000000000000000e+02
-1.671182136058674753e+07 7.500000000000000000e+00 9.377366865566818742e+05 5.120000030680153458e+01 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.329850099815540016e+05 6.150244883346988354e+04 4.500000000000000000e+02
-8.355910682079127058e+06 7.500000000000000000e+00 9.377366865566818742e+05 2.560000015887177938e+01 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.163332921593493666e+05 6.000193804760889907e+04 3.180000000000000000e+02
-4.177955290385836270e+06 7.500000000000000000e+00 9.377366865566818742e+05 1.279999992424808575e+01 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.988953998606957612e+05 5.590892797663728561e+04 2.250000000000000000e+02
-2.088977676788587123e+06 7.500000000000000000e+00 9.377366865566818742e+05 6.400000058923680513e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.788093909253274905e+05 5.427771105623066251e+04 1.590000000000000000e+02
-1.566733245789157692e+06 7.500000000000000000e+00 9.377366865566818742e+05 4.800000008034111865e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.711459439422176802e+05 5.322939610394966439e+04 1.490000000000000000e+02
-1.305611026921993587e+06 7.500000000000000000e+00 9.377366865566818742e+05 3.999999972272474391e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.649855007221132983e+05 5.120845464698651631e+04 1.490000000000000000e+02
-1.044488833022928680e+06 7.500000000000000000e+00 9.377366865566818742e+05 3.200000013005591892e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.572987288615120924e+05 5.075970895539521007e+04 1.490000000000000000e+02
-9.139277186705903150e+05 7.500000000000000000e+00 9.377366865566818742e+05 2.799999980055181581e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.527219094791986863e+05 4.912707292740449338e+04 1.490000000000000000e+02
-7.833666209736644523e+05 7.500000000000000000e+00 9.377366865566818742e+05 2.399999998131951529e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.465070074375548284e+05 5.035591385372079094e+04 1.490000000000000000e+02
-6.528055187074706191e+05 7.500000000000000000e+00 9.377366865566818742e+05 2.000000002209856742e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.379984525301319663e+05 4.660465505307022249e+04 1.490000000000000000e+02
-5.875249736727756681e+05 7.500000000000000000e+00 9.377366865566818742e+05 1.800000022932481292e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.330673494693172979e+05 4.334277187398749811e+04 1.490000000000000000e+02
-5.222444174857679172e+05 7.500000000000000000e+00 9.377366865566818742e+05 1.600000009487769548e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.266347083190014237e+05 4.149320436508930288e+04 1.490000000000000000e+02
-4.569638602658054442e+05 7.500000000000000000e+00 9.377366865566818742e+05 1.399999992878394828e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.183987774412044091e+05 3.714476360636181198e+04 1.490000000000000000e+02
-3.916833109335683985e+05 7.500000000000000000e+00 9.377366865566818742e+05 1.200000000434641168e+00 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.066127332788407221e+05 3.482290367787031573e+04 1.490000000000000000e+02
-2.611222074816259847e+05 7.500000000000000000e+00 9.377366865566818742e+05 8.000000008797691908e-01 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.506583935226706089e+05 2.474585450598980606e+04 1.490000000000000000e+02
-1.305611030329988571e+05 7.500000000000000000e+00 9.377366865566818742e+05 3.999999982713547397e-01 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.305021988611633860e+05 1.303799634471971513e+04 1.490000000000000000e+02
-6.528055224767505570e+04 7.500000000000000000e+00 9.377366865566818742e+05 2.000000013757798345e-01 1.499987850160330038e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.531299685542386578e+04 6.439846546825075166e+03 1.490000000000000000e+02
-8.638016817004563287e+06 1.000000000000000000e+01 9.377366865566818742e+05 2.560000013438546418e+01 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.252738383928363910e+05 5.999904608127380925e+04 3.230000000000000000e+02
-4.319008364919749089e+06 1.000000000000000000e+01 9.377366865566818742e+05 1.279999993802964653e+01 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.082113124030179461e+05 5.822618394118983269e+04 2.280000000000000000e+02
-2.159504197206856217e+06 1.000000000000000000e+01 9.377366865566818742e+05 6.400000012719615938e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.886366185322664678e+05 5.562737238115974469e+04 1.610000000000000000e+02
-1.619628155062173260e+06 1.000000000000000000e+01 9.377366865566818742e+05 4.800000030750598334e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.811279740737407119e+05 5.519320828441150661e+04 1.490000000000000000e+02
-1.349690127459502080e+06 1.000000000000000000e+01 9.377366865566818742e+05 4.000000020412522339e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.747274334144491586e+05 5.384405035577334638e+04 1.490000000000000000e+02
-1.079752098986677360e+06 1.000000000000000000e+01 9.377366865566818742e+05 3.200000007495623855e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.675412452888003900e+05 5.284787590981998073e+04 1.490000000000000000e+02
-9.447830807904172689e+05 1.000000000000000000e+01 9.377366865566818742e+05 2.799999989301595438e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.625871426605714369e+05 5.129795627429959131e+04 1.490000000000000000e+02
-8.098140703379294137e+05 1.000000000000000000e+01 9.377366865566818742e+05 2.399999994057347319e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.561729948785226443e+05 4.970261575927695230e+04 1.490000000000000000e+02
-6.748450613701893017e+05 1.000000000000000000e+01 9.377366865566818742e+05 2.000000003213362021e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.480907539156512357e+05 4.902703117186312738e+04 1.490000000000000000e+02
-6.073605507573720533e+05 1.000000000000000000e+01 9.377366865566818742e+05 1.799999989627356412e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.433214982255084324e+05 4.551253178024851513e+04 1.490000000000000000e+02
-5.398760462069326313e+05 1.000000000000000000e+01 9.377366865566818742e+05 1.599999994008076909e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.372019872677586973e+05 4.364595821330830950e+04 1.490000000000000000e+02
-4.723915417886606883e+05 1.000000000000000000e+01 9.377366865566818742e+05 1.399999998780492527e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.292159728677552193e+05 3.898377043563863845e+04 1.490000000000000000e+02
-4.049070339463417768e+05 1.000000000000000000e+01 9.377366865566818742e+05 1.199999993405255649e+00 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.175109606536655920e+05 3.548233990658407856e+04 1.490000000000000000e+02
-2.699380233709039749e+05 1.000000000000000000e+01 9.377366865566818742e+05 7.999999977966277820e-01 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.602529287156111968e+05 2.618001047821871907e+04 1.490000000000000000e+02
-1.349690127713455877e+05 1.000000000000000000e+01 9.377366865566818742e+05 4.000000021165150965e-01 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.349020857916105597e+05 1.357414875328059497e+04 1.490000000000000000e+02
-6.748450620435144810e+04 1.000000000000000000e+01 9.377366865566818742e+05 2.000000005208857623e-01 1.999983800213773477e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.750693146763629920e+04 6.705848561646146663e+03 1.490000000000000000e+02
-9.203077931844295934e+06 1.500000000000000000e+01 9.377366865566818742e+05 2.559999983208548002e+01 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.437479601323615643e+05 6.479678012302830030e+04 3.330000000000000000e+02
-4.601538988670500927e+06 1.500000000000000000e+01 9.377366865566818742e+05 1.279999997932133482e+01 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.265375563273928710e+05 6.175962466388462781e+04 2.360000000000000000e+02
-2.300769489687365014e+06 1.500000000000000000e+01 9.377366865566818742e+05 6.399999976731746365e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.074836418852416100e+05 5.771194070678840217e+04 1.660000000000000000e+02
-1.725577126130737830e+06 1.500000000000000000e+01 9.377366865566818742e+05 4.800000007208980790e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.001879701612328645e+05 5.761746070764186879e+04 1.490000000000000000e+02
-1.437980933669556165e+06 1.500000000000000000e+01 9.377366865566818742e+05 3.999999992731298804e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.945530779287987389e+05 5.772188116850702500e+04 1.490000000000000000e+02
-1.150384751027306775e+06 1.500000000000000000e+01 9.377366865566818742e+05 3.200000005566725036e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.868322723407062585e+05 5.597096494720083138e+04 1.490000000000000000e+02
-8.627885566194343846e+05 1.500000000000000000e+01 9.377366865566818742e+05 2.399999985673975988e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.766246564341496560e+05 5.300199637061476096e+04 1.490000000000000000e+02
-7.189904716421071207e+05 1.500000000000000000e+01 9.377366865566818742e+05 2.000000009738091222e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.686159017145531834e+05 5.126622498428887775e+04 1.490000000000000000e+02
-6.470914175265685190e+05 1.500000000000000000e+01 9.377366865566818742e+05 1.799999989427925717e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.640771672900597332e+05 4.817231909810594516e+04 1.490000000000000000e+02
-5.751923709800135111e+05 1.500000000000000000e+01 9.377366865566818742e+05 1.599999990172235931e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.582311427485591266e+05 4.519448578307234857e+04 1.490000000000000000e+02
-5.032933297530418495e+05 1.500000000000000000e+01 9.377366865566818742e+05 1.400000005713914364e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.504014883812059416e+05 4.165033699305925256e+04 1.490000000000000000e+02
-4.313942797493197140e+05 1.500000000000000000e+01 9.377366865566818742e+05 1.199999996841498717e+00 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.392153734859602409e+05 3.773953931015262788e+04 1.490000000000000000e+02
-2.875961882045911043e+05 1.500000000000000000e+01 9.377366865566818742e+05 8.000000026372177109e-01 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.790244653389775776e+05 2.885922869974380592e+04 1.490000000000000000e+02
-1.437980940607954690e+05 1.500000000000000000e+01 9.377366865566818742e+05 4.000000012031689756e-01 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.437420459484034218e+05 1.443910318047729197e+04 1.490000000000000000e+02
-7.189904637267213548e+04 1.500000000000000000e+01 9.377366865566818742e+05 1.999999987720036121e-01 2.999975700320660077e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -7.188158772522211075e+04 7.243918165584661438e+03 1.490000000000000000e+02
-1.033773294918793440e+07 2.500000000000000000e+01 9.377366865566818742e+05 2.560000011206229331e+01 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.805636836490656133e+05 6.969844041695151827e+04 3.530000000000000000e+02
-5.168866454255613498e+06 2.500000000000000000e+01 9.377366865566818742e+05 1.280000000566595908e+01 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.642421788277748856e+05 6.785427364141227736e+04 2.500000000000000000e+02
-2.584433240516976919e+06 2.500000000000000000e+01 9.377366865566818742e+05 6.400000035989451774e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.462305948658497073e+05 6.591956796391743410e+04 1.760000000000000000e+02
-1.938324919567023637e+06 2.500000000000000000e+01 9.377366865566818742e+05 4.800000000196063432e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.387856667871024110e+05 6.305657892193464068e+04 1.530000000000000000e+02
-1.615270765649235575e+06 2.500000000000000000e+01 9.377366865566818742e+05 3.999999998537361989e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.333773717691464699e+05 6.413206399154657993e+04 1.490000000000000000e+02
-1.292216623275249498e+06 2.500000000000000000e+01 9.377366865566818742e+05 3.200000025465327358e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.262723343774756067e+05 6.355709012255516427e+04 1.490000000000000000e+02
-9.691624629784587305e+05 2.500000000000000000e+01 9.377366865566818742e+05 2.400000008009886443e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.167764275123460684e+05 6.080849356366327265e+04 1.490000000000000000e+02
-8.076353798419438535e+05 2.500000000000000000e+01 9.377366865566818742e+05 1.999999991882491557e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.098066337802704656e+05 5.681712950224088854e+04 1.490000000000000000e+02
-7.268718445279729785e+05 2.500000000000000000e+01 9.377366865566818742e+05 1.799999999306690412e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.058220022081878851e+05 5.457317358604165929e+04 1.490000000000000000e+02
-6.461083053686264902e+05 2.500000000000000000e+01 9.377366865566818742e+05 1.599999997208335856e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.998140087112615001e+05 5.065914192501965590e+04 1.490000000000000000e+02
-5.653447678313589422e+05 2.500000000000000000e+01 9.377366865566818742e+05 1.399999999126840589e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.927659239387740381e+05 4.671909209171158000e+04 1.490000000000000000e+02
-4.845812329647802981e+05 2.500000000000000000e+01 9.377366865566818742e+05 1.200000007658945878e+00 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.824114563876590692e+05 4.292457103942965477e+04 1.490000000000000000e+02
-3.230541534253762220e+05 2.500000000000000000e+01 9.377366865566818742e+05 8.000000004393102992e-01 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.161824960784200230e+05 3.187701779572453233e+04 1.490000000000000000e+02
-1.615270755722383619e+05 2.500000000000000000e+01 9.377366865566818742e+05 3.999999973954853072e-01 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.614976840054643690e+05 1.610261403810031334e+04 1.490000000000000000e+02
-8.076353803690637869e+04 2.500000000000000000e+01 9.377366865566818742e+05 1.999999993187832892e-01 4.999959500534433277e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -8.076040323995097424e+04 8.091911117731997365e+03 1.490000000000000000e+02
-1.147999279930370674e+07 3.500000000000000000e+01 9.377366865566818742e+05 2.559999985979872505e+01 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.178853378942000563e+05 7.666479269162658602e+04 3.730000000000000000e+02
-5.739996431981408969e+06 3.500000000000000000e+01 9.377366865566818742e+05 1.280000000199319032e+01 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.018278403185810312e+05 7.489760323782461637e+04 2.630000000000000000e+02
-2.869998222090318799e+06 3.500000000000000000e+01 9.377366865566818742e+05 6.400000014598534293e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.845345126179191866e+05 7.115228851966747607e+04 1.860000000000000000e+02
-2.152498650546565652e+06 3.500000000000000000e+01 9.377366865566818742e+05 4.799999975222217330e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.769200622758519603e+05 6.915696605996672588e+04 1.610000000000000000e+02
-1.793748889989793068e+06 3.500000000000000000e+01 9.377366865566818742e+05 4.000000011762900876e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.726985882366762962e+05 6.983731175027969584e+04 1.490000000000000000e+02
-1.434999105486533372e+06 3.500000000000000000e+01 9.377366865566818742e+05 3.199999994903716782e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.660498259893903160e+05 7.010675260155349679e+04 1.490000000000000000e+02
-1.076249336712155957e+06 3.500000000000000000e+01 9.377366865566818742e+05 2.400000013119414355e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.578135868453705334e+05 6.741808457898169581e+04 1.490000000000000000e+02
-8.968744472686317749e+05 3.500000000000000000e+01 9.377366865566818742e+05 2.000000010951803908e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.510716757979062386e+05 6.350928915504472388e+04 1.490000000000000000e+02
-8.071870029746822547e+05 3.500000000000000000e+01 9.377366865566818742e+05 1.800000010822006447e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.471534947775969049e+05 5.870505564372598747e+04 1.490000000000000000e+02
-7.174995486707452219e+05 3.500000000000000000e+01 9.377366865566818742e+05 1.599999988370271797e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.418557906189889763e+05 5.585385119342683902e+04 1.490000000000000000e+02
-6.278121103999784682e+05 3.500000000000000000e+01 9.377366865566818742e+05 1.400000001671970473e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.356128814313680050e+05 5.220369055603690504e+04 1.490000000000000000e+02
-5.381246686952976743e+05 3.500000000000000000e+01 9.377366865566818742e+05 1.200000007316155637e+00 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.257445675169563037e+05 4.825797366901307396e+04 1.490000000000000000e+02
-3.587497757315098424e+05 3.500000000000000000e+01 9.377366865566818742e+05 7.999999972984752628e-01 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -3.535014597437406774e+05 3.613213993112672324e+04 1.490000000000000000e+02
-1.793748872953479295e+05 3.500000000000000000e+01 9.377366865566818742e+05 3.999999973772491169e-01 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.793784695357970486e+05 1.802635989587290533e+04 1.490000000000000000e+02
-8.968744476571162522e+04 3.500000000000000000e+01 9.377366865566818742e+05 2.000000011818111323e-01 6.999943300748207031e-01 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -8.968219570213435509e+04 8.924501276234259421e+03 1.490000000000000000e+02
-1.614424680969124474e+07 7.500000000000000000e+01 9.377366865566818742e+05 2.560000013642698136e+01 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.707891152796874521e+05 1.037228095132746676e+05 4.420000000000000000e+02
-8.072123378556216136e+06 7.500000000000000000e+01 9.377366865566818742e+05 1.280000002652626812e+01 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.549893307410002453e+05 1.024533523703752871e+05 3.120000000000000000e+02
-4.036061682820667513e+06 7.500000000000000000e+01 9.377366865566818742e+05 6.400000003023543549e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.412481608357822988e+05 1.001419958582822146e+05 2.210000000000000000e+02
-3.027046241908324417e+06 7.500000000000000000e+01 9.377366865566818742e+05 4.799999970225052870e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.349744329628932755e+05 9.760414639862120384e+04 1.910000000000000000e+02
-2.522538541570621077e+06 7.500000000000000000e+01 9.377366865566818742e+05 3.999999985727749507e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.308407491960154148e+05 9.883995634506217903e+04 1.740000000000000000e+02
-2.018030834207935026e+06 7.500000000000000000e+01 9.377366865566818742e+05 3.199999990090897750e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.273738480512760580e+05 1.003441975489282195e+05 1.560000000000000000e+02
-1.513523136251015123e+06 7.500000000000000000e+01 9.377366865566818742e+05 2.400000009368810527e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.217128777274704771e+05 9.576600867033257964e+04 1.490000000000000000e+02
-1.261269272430118173e+06 7.500000000000000000e+01 9.377366865566818742e+05 1.999999995472052206e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.179967164293001406e+05 8.755267464771195955e+04 1.490000000000000000e+02
-1.135142343461985001e+06 7.500000000000000000e+01 9.377366865566818742e+05 1.799999993189315584e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.153702158207840985e+05 8.379939761473139515e+04 1.490000000000000000e+02
-1.009015420851263101e+06 7.500000000000000000e+01 9.377366865566818742e+05 1.600000000987551241e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.126716225956344279e+05 7.682142803202789219e+04 1.490000000000000000e+02
-8.828884905435313703e+05 7.500000000000000000e+01 9.377366865566818742e+05 1.399999996580606698e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.088363412731233984e+05 7.173464295695742476e+04 1.490000000000000000e+02
-8.198250324651033152e+05 7.500000000000000000e+01 9.377366865566818742e+05 1.300000005596686048e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.066056456889492692e+05 7.005995803953049472e+04 1.490000000000000000e+02
-7.567615684998228680e+05 7.500000000000000000e+01 9.377366865566818742e+05 1.200000005277959136e+00 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -6.034632019952406408e+05 6.669377053981932113e+04 1.490000000000000000e+02
-5.045077124656378292e+05 7.500000000000000000e+01 9.377366865566818742e+05 8.000000037286224552e-01 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -5.029709391150317970e+05 5.116860307305391325e+04 1.490000000000000000e+02
-2.522538567294574459e+05 7.500000000000000000e+01 9.377366865566818742e+05 4.000000026518328866e-01 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.522412082147158217e+05 2.466893076110843685e+04 1.490000000000000000e+02
-1.261269277414513344e+05 7.500000000000000000e+01 9.377366865566818742e+05 2.000000003375828617e-01 1.499987850160330094e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.261269999998528365e+05 1.246115349478885764e+04 1.490000000000000000e+02
-3.181527095084691793e+07 2.000000000000000000e+02 9.377366865566818742e+05 2.560000016344777052e+01 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.187185382967890939e+06 2.062699290419395547e+05 6.200000000000000000e+02
-1.590763530321156606e+07 2.000000000000000000e+02 9.377366865566818742e+05 1.279999994315443956e+01 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.176526580381996464e+06 2.049457575948997401e+05 4.390000000000000000e+02
-7.953817664927884005e+06 2.000000000000000000e+02 9.377366865566818742e+05 6.399999982296781909e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.169985660223006504e+06 2.059087549260983069e+05 3.100000000000000000e+02
-5.965363261688102968e+06 2.000000000000000000e+02 9.377366865566818742e+05 4.799999997176687572e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.167983091647704365e+06 2.050807615957447852e+05 2.680000000000000000e+02
-3.976908814610864501e+06 2.000000000000000000e+02 9.377366865566818742e+05 3.199999976783000744e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.166594812203120440e+06 2.058723745738194848e+05 2.190000000000000000e+02
-2.982681624508160632e+06 2.000000000000000000e+02 9.377366865566818742e+05 2.399999993490200545e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.168737981317923870e+06 1.837885405077936884e+05 1.900000000000000000e+02
-2.485568028746744152e+06 2.000000000000000000e+02 9.377366865566818742e+05 2.000000001272451033e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.172378309612245997e+06 1.686464939593338058e+05 1.730000000000000000e+02
-2.237011211211670656e+06 2.000000000000000000e+02 9.377366865566818742e+05 1.799999989348788354e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.174725142131094122e+06 1.594505689973563130e+05 1.640000000000000000e+02
-1.988454427896540146e+06 2.000000000000000000e+02 9.377366865566818742e+05 1.600000004960033362e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.179086253461617511e+06 1.521263785409542907e+05 1.550000000000000000e+02
-1.739897630235247081e+06 2.000000000000000000e+02 9.377366865566818742e+05 1.400000009027709602e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.184047469163174974e+06 1.430794848502970126e+05 1.490000000000000000e+02
-1.615619214820437366e+06 2.000000000000000000e+02 9.377366865566818742e+05 1.299999997717183220e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.187794756506063510e+06 1.368771161302228866e+05 1.490000000000000000e+02
-1.491340811536503956e+06 2.000000000000000000e+02 9.377366865566818742e+05 1.199999996167706140e+00 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -1.193405491700460436e+06 1.318247633758707379e+05 1.490000000000000000e+02
-9.942272134432513267e+05 2.000000000000000000e+02 9.377366865566818742e+05 8.000000020736558470e-01 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -9.941601563274107175e+05 9.933937864799356612e+04 1.490000000000000000e+02
-4.971136097548722173e+05 2.000000000000000000e+02 9.377366865566818742e+05 4.000000034775147428e-01 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -4.971663124943098519e+05 4.943633416130318074e+04 1.490000000000000000e+02
-2.485568031451888091e+05 2.000000000000000000e+02 9.377366865566818742e+05 2.000000003449131369e-01 3.999967600427546621e+00 2.236058921525645726e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193702936579468194e+06 -2.485678984365732176e+05 2.521213640716359077e+04 1.490000000000000000e+02
-6.606762293932179920e+06 -4.500000000000000000e+01 5.930767550037025940e+05 5.119999978221334658e+01 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.221997984554672585e+05 1.760529854938944845e+04 4.470000000000000000e+02
-3.303381165210907813e+06 -4.500000000000000000e+01 5.930767550037025940e+05 2.560000003249736267e+01 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.169662562323699094e+05 1.645470629069308416e+04 3.160000000000000000e+02
-1.651690585999801056e+06 -4.500000000000000000e+01 5.930767550037025940e+05 1.280000004255363422e+01 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.113281852234723192e+05 1.560443409132715351e+04 2.230000000000000000e+02
-8.258452865154041210e+05 -4.500000000000000000e+01 5.930767550037025940e+05 6.399999971024334045e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.054182919937291590e+05 1.472573364967412454e+04 1.580000000000000000e+02
-6.193839698854220333e+05 -4.500000000000000000e+01 5.930767550037025940e+05 4.800000017007658215e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.026198860587457893e+05 1.452823802862329285e+04 1.490000000000000000e+02
-5.161533099943261477e+05 -4.500000000000000000e+01 5.930767550037025940e+05 4.000000027785092449e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.004868957479591190e+05 1.438884224133968928e+04 1.490000000000000000e+02
-4.129226457896084758e+05 -4.500000000000000000e+01 5.930767550037025940e+05 3.200000005133518677e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.802298908091981139e+04 1.390139969748437034e+04 1.490000000000000000e+02
-3.096919826329408679e+05 -4.500000000000000000e+01 5.930767550037025940e+05 2.399999990603952416e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.434529853142049978e+04 1.312816552697380757e+04 1.490000000000000000e+02
-2.580766527061519446e+05 -4.500000000000000000e+01 5.930767550037025940e+05 1.999999996138044800e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.148603308950547944e+04 1.279276358290147255e+04 1.490000000000000000e+02
-2.064613210690001433e+05 -4.500000000000000000e+01 5.930767550037025940e+05 1.599999988417443175e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -8.725787838007841492e+04 1.213318880572267881e+04 1.490000000000000000e+02
-1.806536586903934949e+05 -4.500000000000000000e+01 5.930767550037025940e+05 1.400000011215650986e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -8.414402913303977402e+04 1.181505863668241000e+04 1.490000000000000000e+02
-1.548459923104488116e+05 -4.500000000000000000e+01 5.930767550037025940e+05 1.200000003004947358e+00 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -7.994850818562525092e+04 1.111796412466369475e+04 1.490000000000000000e+02
-1.032306605687455740e+05 -4.500000000000000000e+01 5.930767550037025940e+05 7.999999944741117419e-01 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -6.572381816905755841e+04 8.198420132529921830e+03 1.490000000000000000e+02
-5.161533028775199637e+04 -4.500000000000000000e+01 5.930767550037025940e+05 3.999999972632438117e-01 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.587116646159868833e+04 4.350556726732163042e+03 1.490000000000000000e+02
-2.580766533125456044e+04 -4.500000000000000000e+01 5.930767550037025940e+05 2.000000000837371394e-01 -8.999999999985894839e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.793341741755914336e+04 2.114477657054690098e+03 1.490000000000000000e+02
-3.888643950028307736e+06 -3.500000000000000000e+01 5.930767550037025940e+05 2.560000007623371587e+01 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.425842556910183921e+05 2.026668311225637808e+04 3.430000000000000000e+02
-1.944321967675908003e+06 -3.500000000000000000e+01 5.930767550037025940e+05 1.279999998980719056e+01 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.378312927921294759e+05 1.924246891979701468e+04 2.420000000000000000e+02
-9.721609832369118230e+05 -3.500000000000000000e+01 5.930767550037025940e+05 6.399999990946771078e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.329472969827843190e+05 1.854407113784437388e+04 1.710000000000000000e+02
-7.291207360733229434e+05 -3.500000000000000000e+01 5.930767550037025940e+05 4.799999984293951805e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.309638901694362721e+05 1.793613525684352135e+04 1.490000000000000000e+02
-4.860804959467580193e+05 -3.500000000000000000e+01 5.930767550037025940e+05 3.200000023967777274e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.280909027704330365e+05 1.792556029898446650e+04 1.490000000000000000e+02
-3.645603718033629120e+05 -3.500000000000000000e+01 5.930767550037025940e+05 2.400000016944195291e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.251537190943800379e+05 1.745846378809244561e+04 1.490000000000000000e+02
-3.038003070372227812e+05 -3.500000000000000000e+01 5.930767550037025940e+05 1.999999995694157873e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.232564826381585153e+05 1.726126494839924635e+04 1.490000000000000000e+02
-2.430402452205301670e+05 -3.500000000000000000e+01 5.930767550037025940e+05 1.599999993861135117e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.201027339300781750e+05 1.704251241678809311e+04 1.490000000000000000e+02
-2.126602156607984216e+05 -3.500000000000000000e+01 5.930767550037025940e+05 1.400000001822919948e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.178358463153946796e+05 1.571745760946710834e+04 1.490000000000000000e+02
-1.822801848183600523e+05 -3.500000000000000000e+01 5.930767550037025940e+05 1.200000001340299383e+00 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.142239428429947875e+05 1.453082718759855925e+04 1.490000000000000000e+02
-1.215201223506611568e+05 -3.500000000000000000e+01 5.930767550037025940e+05 7.999999952215244292e-01 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.824966375229504774e+04 1.095576805378259996e+04 1.490000000000000000e+02
-9.114009172387015133e+04 -3.500000000000000000e+01 5.930767550037025940e+05 5.999999961585680275e-01 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -8.023994439804075228e+04 8.465949769840070076e+03 1.490000000000000000e+02
-6.076006152508451487e+04 -3.500000000000000000e+01 5.930767550037025940e+05 3.999999999132874406e-01 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.504625237478013878e+04 5.780424626797564088e+03 1.490000000000000000e+02
-3.038003062478447464e+04 -3.500000000000000000e+01 5.930767550037025940e+05 1.999999990497467739e-01 -6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.751883087687294756e+04 2.937728990548425372e+03 1.490000000000000000e+02
-4.283986857580230571e+06 -3.000000000000000000e+01 5.930767550037025940e+05 2.559999988878240273e+01 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.557123655975028523e+05 2.216322324425270199e+04 3.600000000000000000e+02
-2.141993428343813866e+06 -3.000000000000000000e+01 5.930767550037025940e+05 1.279999994172421474e+01 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.514008478186331049e+05 2.128366214018991013e+04 2.540000000000000000e+02
-1.070996726793412352e+06 -3.000000000000000000e+01 5.930767550037025940e+05 6.400000046284968214e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.471742815904072195e+05 2.046306206645271959e+04 1.800000000000000000e+02
-8.032475346104297787e+05 -3.000000000000000000e+01 5.930767550037025940e+05 4.799999972060284392e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.455094666593710426e+05 2.021363506201242490e+04 1.560000000000000000e+02
-5.354983618659807835e+05 -3.000000000000000000e+01 5.930767550037025940e+05 3.200000013995263348e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.433322330911665922e+05 2.035142223530844058e+04 1.490000000000000000e+02
-4.016237700537630008e+05 -3.000000000000000000e+01 5.930767550037025940e+05 2.400000002454757198e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.411804839684805484e+05 2.009843448478110440e+04 1.490000000000000000e+02
-3.346864761923322221e+05 -3.000000000000000000e+01 5.930767550037025940e+05 2.000000008902972581e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.396920327075290261e+05 1.947474339448146929e+04 1.490000000000000000e+02
-2.677491786880068830e+05 -3.000000000000000000e+01 5.930767550037025940e+05 1.599999993582190028e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.373017422781142814e+05 1.941638366485483857e+04 1.490000000000000000e+02
-2.342805337331980700e+05 -3.000000000000000000e+01 5.930767550037025940e+05 1.400000008613805580e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.355329741860613285e+05 1.796882681135628809e+04 1.490000000000000000e+02
-2.008118862546567107e+05 -3.000000000000000000e+01 5.930767550037025940e+05 1.200000008564246157e+00 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.326655260991515242e+05 1.636939931006303595e+04 1.490000000000000000e+02
-1.338745895162435481e+05 -3.000000000000000000e+01 5.930767550037025940e+05 7.999999978203574669e-01 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.162110044354975544e+05 1.245813515656250638e+04 1.490000000000000000e+02
-6.693729484010973829e+04 -3.000000000000000000e+01 5.930767550037025940e+05 3.999999994001175452e-01 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -6.420627881429861009e+04 6.573703167288866098e+03 1.490000000000000000e+02
-3.346864760165051121e+04 -3.000000000000000000e+01 5.930767550037025940e+05 2.000000007852275330e-01 -5.999999999990597299e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.213415898274710344e+04 3.308939677945149469e+03 1.490000000000000000e+02
-5.268794032487452030e+06 -2.000000000000000000e+01 5.930767550037025940e+05 2.560000008206463562e+01 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.826782249868306390e+05 2.577327154121328567e+04 3.990000000000000000e+02
-2.634397018902705051e+06 -2.000000000000000000e+01 5.930767550037025940e+05 1.280000005395175044e+01 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.788660562072891335e+05 2.518947484927749974e+04 2.820000000000000000e+02
-1.317198504770719446e+06 -2.000000000000000000e+01 5.930767550037025940e+05 6.400000004233633355e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.760737963512610586e+05 2.493309986440596913e+04 1.990000000000000000e+02
-9.878988773981179111e+05 -2.000000000000000000e+01 5.930767550037025940e+05 4.799999997442225386e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.748265527030409721e+05 2.471520088321697403e+04 1.730000000000000000e+02
-6.585992515515745617e+05 -2.000000000000000000e+01 5.930767550037025940e+05 3.199999998065623963e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.741208499667020806e+05 2.519314670878056495e+04 1.490000000000000000e+02
-4.939494396438443800e+05 -2.000000000000000000e+01 5.930767550037025940e+05 2.400000003311633101e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.732573790036041173e+05 2.459147117661066295e+04 1.490000000000000000e+02
-4.116245306040695868e+05 -2.000000000000000000e+01 5.930767550037025940e+05 1.999999990940829253e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.730967705478133576e+05 2.459386450996222629e+04 1.490000000000000000e+02
-3.704620771284524817e+05 -2.000000000000000000e+01 5.930767550037025940e+05 1.799999989829324631e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.726492007710504404e+05 2.445002711398143583e+04 1.490000000000000000e+02
-3.292996282738246373e+05 -2.000000000000000000e+01 5.930767550037025940e+05 1.600000011170267245e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.722130736984988325e+05 2.462335849836737179e+04 1.490000000000000000e+02
-2.881371714270209195e+05 -2.000000000000000000e+01 5.930767550037025940e+05 1.399999993678852306e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.717407038300059212e+05 2.244567881112111718e+04 1.490000000000000000e+02
-2.469747211212066468e+05 -2.000000000000000000e+01 5.930767550037025940e+05 1.200000007968775151e+00 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.709175263012396172e+05 2.024260396404296262e+04 1.490000000000000000e+02
-1.646498136875199561e+05 -2.000000000000000000e+01 5.930767550037025940e+05 8.000000034016273576e-01 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.547809241094711178e+05 1.578232009505905808e+04 1.490000000000000000e+02
-8.232490590860044176e+04 -2.000000000000000000e+01 5.930767550037025940e+05 3.999999971570634139e-01 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -8.196515146432112670e+04 8.180109149570859699e+03 1.490000000000000000e+02
-4.116245284535219253e+04 -2.000000000000000000e+01 5.930767550037025940e+05 1.999999980491753704e-01 -3.999999999993731903e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.105536472599612171e+04 4.107516199983989281e+03 1.490000000000000000e+02
-6.383149089013119228e+06 -1.000000000000000000e+01 5.930767550037025940e+05 2.560000014374139710e+01 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.102385442038980545e+05 2.962222367433389081e+04 4.390000000000000000e+02
-3.191574492794937920e+06 -1.000000000000000000e+01 5.930767550037025940e+05 1.279999986447815452e+01 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.072429721933634719e+05 2.918931587471673629e+04 3.100000000000000000e+02
-1.595787260058382759e+06 -1.000000000000000000e+01 5.930767550037025940e+05 6.399999987026987469e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.050121684545943572e+05 2.838963029470591209e+04 2.190000000000000000e+02
-1.196840453986028209e+06 -1.000000000000000000e+01 5.930767550037025940e+05 4.800000026133633746e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.048689177794281859e+05 2.859123396497168142e+04 1.900000000000000000e+02
-7.978936361467683455e+05 -1.000000000000000000e+01 5.930767550037025940e+05 3.200000018048400729e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.051361870022070070e+05 2.859412519199828603e+04 1.550000000000000000e+02
-5.984202232004910475e+05 -1.000000000000000000e+01 5.930767550037025940e+05 2.399999997856676615e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.054816389938552165e+05 2.881591261789347482e+04 1.490000000000000000e+02
-4.986835201518574613e+05 -1.000000000000000000e+01 5.930767550037025940e+05 2.000000001494995239e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.060365939980943804e+05 2.896784420850928291e+04 1.490000000000000000e+02
-4.488151695071015856e+05 -1.000000000000000000e+01 5.930767550037025940e+05 1.800000006841686595e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.062932293309461093e+05 2.929357844345057310e+04 1.490000000000000000e+02
-3.989468145451109740e+05 -1.000000000000000000e+01 5.930767550037025940e+05 1.599999994873849696e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.065299852284477092e+05 2.876093875222150746e+04 1.490000000000000000e+02
-3.490784614617591724e+05 -1.000000000000000000e+01 5.930767550037025940e+05 1.399999990440406572e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.075014227512765792e+05 2.712651066101729884e+04 1.490000000000000000e+02
-3.241442916439523106e+05 -1.000000000000000000e+01 5.930767550037025940e+05 1.300000015190163838e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.080651215554003429e+05 2.650534798674131889e+04 1.490000000000000000e+02
-2.992101137836148846e+05 -1.000000000000000000e+01 5.930767550037025940e+05 1.200000007684871361e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.089032221798487299e+05 2.476069895942738003e+04 1.490000000000000000e+02
-2.742759374762705411e+05 -1.000000000000000000e+01 5.930767550037025940e+05 1.100000006407950481e+00 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.096947064390543383e+05 2.396726817924874194e+04 1.490000000000000000e+02
-2.244075826554129599e+05 -1.000000000000000000e+01 5.930767550037025940e+05 8.999999950061366993e-01 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.067792478352230100e+05 2.172022339074908086e+04 1.490000000000000000e+02
-1.994734082089281874e+05 -1.000000000000000000e+01 5.930767550037025940e+05 8.000000011923037446e-01 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.941997446982462425e+05 1.946474764749141832e+04 1.490000000000000000e+02
-9.973670456420654955e+04 -1.000000000000000000e+01 5.930767550037025940e+05 4.000000024399764098e-01 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.973787510111353185e+04 9.990694366022704344e+03 1.490000000000000000e+02
-4.986835231584097346e+04 -1.000000000000000000e+01 5.930767550037025940e+05 2.000000013552951927e-01 -1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.988499831874517258e+04 5.009462569562850149e+03 1.490000000000000000e+02
-6.665198808994709514e+06 -7.500000000000000000e+00 5.930767550037025940e+05 2.559999997003130900e+01 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.171466938076848746e+05 3.045827090817182034e+04 4.490000000000000000e+02
-3.332599410034452565e+06 -7.500000000000000000e+00 5.930767550037025940e+05 1.280000000628279899e+01 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.143665260413677024e+05 2.954321590977190499e+04 3.170000000000000000e+02
-1.666299716118381824e+06 -7.500000000000000000e+00 5.930767550037025940e+05 6.400000045779224322e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.124473842641307856e+05 3.003618637188670618e+04 2.240000000000000000e+02
-1.249724781328698853e+06 -7.500000000000000000e+00 5.930767550037025940e+05 4.800000012210810851e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.122912516409996315e+05 2.979463488441931258e+04 1.940000000000000000e+02
-8.331498521817785222e+05 -7.500000000000000000e+00 5.930767550037025940e+05 3.200000000315376791e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.127059514704761677e+05 2.975149932461436765e+04 1.580000000000000000e+02
-6.248623852258550469e+05 -7.500000000000000000e+00 5.930767550037025940e+05 2.399999985216988208e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.133913130723479553e+05 2.965900961712840945e+04 1.490000000000000000e+02
-5.207186609386214986e+05 -7.500000000000000000e+00 5.930767550037025940e+05 2.000000012967961371e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.142494693435762310e+05 3.035644197729779626e+04 1.490000000000000000e+02
-4.686467925500255660e+05 -7.500000000000000000e+00 5.930767550037025940e+05 1.800000002857446990e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.146420670399946684e+05 3.023315551927794149e+04 1.490000000000000000e+02
-4.165749290783429751e+05 -7.500000000000000000e+00 5.930767550037025940e+05 1.600000011632037200e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.151707509765658760e+05 2.889156818576732621e+04 1.490000000000000000e+02
-3.645030587038445519e+05 -7.500000000000000000e+00 5.930767550037025940e+05 1.399999993893978445e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.163590358263256203e+05 2.764054539866751293e+04 1.490000000000000000e+02
-3.384671299374705995e+05 -7.500000000000000000e+00 5.930767550037025940e+05 1.300000009686539615e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.170267083263260138e+05 2.665264136033002433e+04 1.490000000000000000e+02
-3.124311943554143072e+05 -7.500000000000000000e+00 5.930767550037025940e+05 1.199999999301116782e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.182313636688737024e+05 2.611636734462407912e+04 1.490000000000000000e+02
-2.863952626382957678e+05 -7.500000000000000000e+00 5.930767550037025940e+05 1.100000003760323475e+00 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.194389814453163708e+05 2.509107363772891040e+04 1.490000000000000000e+02
-2.082874622795464820e+05 -7.500000000000000000e+00 5.930767550037025940e+05 7.999999971371479779e-01 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.039134736899069394e+05 2.044625677235040348e+04 1.490000000000000000e+02
-1.041437323346578778e+05 -7.500000000000000000e+00 5.930767550037025940e+05 4.000000031579413196e-01 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.041477551923095452e+05 1.046297835214954830e+04 1.490000000000000000e+02
-5.207186551986649283e+04 -7.500000000000000000e+00 5.930767550037025940e+05 1.999999990921673965e-01 -1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.209599577103458432e+04 5.125029856137625757e+03 1.490000000000000000e+02
-6.947114862527761608e+06 -5.000000000000000000e+00 5.930767550037025940e+05 2.560000008180468356e+01 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.241661626494565571e+05 3.152343452496543614e+04 4.580000000000000000e+02
-3.473557420073443092e+06 -5.000000000000000000e+00 5.930767550037025940e+05 1.279999999966577207e+01 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.214994599565944809e+05 3.146870014992737197e+04 3.240000000000000000e+02
-1.736778718824957265e+06 -5.000000000000000000e+00 5.930767550037025940e+05 6.400000032217383783e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.199464508102813561e+05 3.062102222131979943e+04 2.290000000000000000e+02
-1.302584025008656317e+06 -5.000000000000000000e+00 5.930767550037025940e+05 4.799999972167700690e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.198438612120125617e+05 3.008568568468327067e+04 1.980000000000000000e+02
-8.683893568894716445e+05 -5.000000000000000000e+00 5.930767550037025940e+05 3.200000006811453801e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.204970881305241201e+05 3.073173035344162781e+04 1.620000000000000000e+02
-6.512920141740215477e+05 -5.000000000000000000e+00 5.930767550037025940e+05 2.399999992236641955e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.214772503835421812e+05 3.133356280892989525e+04 1.490000000000000000e+02
-5.427433452720136847e+05 -5.000000000000000000e+00 5.930767550037025940e+05 1.999999993998512471e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.223643621515791456e+05 3.111030905972436085e+04 1.490000000000000000e+02
-4.884690120153187891e+05 -5.000000000000000000e+00 5.930767550037025940e+05 1.799999999280455620e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.231691125693770300e+05 3.149493490153001403e+04 1.490000000000000000e+02
-4.341946825940827257e+05 -5.000000000000000000e+00 5.930767550037025940e+05 1.600000018695999726e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.237523144369325310e+05 3.083470083989556224e+04 1.490000000000000000e+02
-3.799203458429655875e+05 -5.000000000000000000e+00 5.930767550037025940e+05 1.400000011101056652e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.251798313593011408e+05 2.889101786813147919e+04 1.490000000000000000e+02
-3.527831737761759432e+05 -5.000000000000000000e+00 5.930767550037025940e+05 1.299999993701461465e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.262162803743365512e+05 2.830279358208081248e+04 1.490000000000000000e+02
-3.256460057963955915e+05 -5.000000000000000000e+00 5.930767550037025940e+05 1.199999991362425966e+00 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.276054704449105484e+05 2.788996634917861229e+04 1.490000000000000000e+02
-2.170973384314040886e+05 -5.000000000000000000e+00 5.930767550037025940e+05 7.999999987881751817e-01 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.134565117980866053e+05 2.175942980557012197e+04 1.490000000000000000e+02
-1.085486701598058717e+05 -5.000000000000000000e+00 5.930767550037025940e+05 4.000000028730941737e-01 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.085323462718571391e+05 1.073939527731529961e+04 1.490000000000000000e+02
-5.427433506340416352e+04 -5.000000000000000000e+00 5.930767550037025940e+05 2.000000013757493866e-01 -9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.427296770665580698e+04 5.389426344680687180e+03 1.490000000000000000e+02
-7.228865997733540833e+06 -2.500000000000000000e+00 5.930767550037025940e+05 2.559999987630182261e+01 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.311711493306425400e+05 3.244426418990687307e+04 4.670000000000000000e+02
-3.614433029020495713e+06 -2.500000000000000000e+00 5.930767550037025940e+05 1.280000004493604315e+01 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.287010476376686420e+05 3.170569756646517999e+04 3.300000000000000000e+02
-1.807216497619699687e+06 -2.500000000000000000e+00 5.930767550037025940e+05 6.399999962652547225e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.272792519676236261e+05 3.208677543472017351e+04 2.330000000000000000e+02
-1.355412373589262599e+06 -2.500000000000000000e+00 5.930767550037025940e+05 4.799999973315605573e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.273238414759521256e+05 3.163974037692336060e+04 2.020000000000000000e+02
-9.036082549573947908e+05 -2.500000000000000000e+00 5.930767550037025940e+05 3.200000003096928669e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.282775653252589982e+05 3.202881612422757462e+04 1.650000000000000000e+02
-6.777061933345877333e+05 -2.500000000000000000e+00 5.930767550037025940e+05 2.400000009818127555e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.295633617384333338e+05 3.227087345274908512e+04 1.490000000000000000e+02
-5.647551550352509366e+05 -2.500000000000000000e+00 5.930767550037025940e+05 1.999999986661277207e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.306791793076882605e+05 3.297285500718827097e+04 1.490000000000000000e+02
-5.082796461006636382e+05 -2.500000000000000000e+00 5.930767550037025940e+05 1.800000011258107602e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.315404429750980344e+05 3.268105815733900090e+04 1.490000000000000000e+02
-4.518041240850446047e+05 -2.500000000000000000e+00 5.930767550037025940e+05 1.599999989530326072e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.322385865077284107e+05 3.213322096873025657e+04 1.490000000000000000e+02
-3.953286138821316999e+05 -2.500000000000000000e+00 5.930767550037025940e+05 1.400000009635562037e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.339455401378216920e+05 2.986420857535846881e+04 1.490000000000000000e+02
-3.670908520917649730e+05 -2.500000000000000000e+00 5.930767550037025940e+05 1.299999996000356317e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.353018787334325316e+05 2.890789408932486913e+04 1.490000000000000000e+02
-3.388530951718516299e+05 -2.500000000000000000e+00 5.930767550037025940e+05 1.199999999613168500e+00 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.368805539371930063e+05 2.845971651074711554e+04 1.490000000000000000e+02
-2.259020630707724486e+05 -2.500000000000000000e+00 5.930767550037025940e+05 7.999999984065645497e-01 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.227167109842219797e+05 2.195445332542559481e+04 1.490000000000000000e+02
-1.129510320330492250e+05 -2.500000000000000000e+00 5.930767550037025940e+05 4.000000009656851097e-01 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.129078024388187332e+05 1.123341636919987832e+04 1.490000000000000000e+02
-5.647551578005144256e+04 -2.500000000000000000e+00 5.930767550037025940e+05 1.999999996454064899e-01 -4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.644947523978554091e+04 5.495390697260814704e+03 1.490000000000000000e+02
-7.510525762950122356e+06 0.000000000000000000e+00 5.930767550037025940e+05 2.559999984063982126e+01 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.382509652888577548e+05 3.361675328064315545e+04 4.770000000000000000e+02
-3.755262921561988071e+06 0.000000000000000000e+00 5.930767550037025940e+05 1.280000005695818999e+01 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.358750910948241362e+05 3.306691944017210335e+04 3.370000000000000000e+02
-1.877631458751981379e+06 0.000000000000000000e+00 5.930767550037025940e+05 6.400000021563104546e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.348003203205027385e+05 3.353246823974730069e+04 2.380000000000000000e+02
-1.408223588457050035e+06 0.000000000000000000e+00 5.930767550037025940e+05 4.799999997060808710e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.348366999223558232e+05 3.297277988584189734e+04 2.060000000000000000e+02
-9.388157208068036707e+05 0.000000000000000000e+00 5.930767550037025940e+05 3.199999981573053098e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.360569992918175994e+05 3.291761461322334071e+04 1.680000000000000000e+02
-7.041117924810022814e+05 0.000000000000000000e+00 5.930767550037025940e+05 2.399999992573886409e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.375901728435982950e+05 3.326293932009508717e+04 1.490000000000000000e+02
-5.867598296934831887e+05 0.000000000000000000e+00 5.930767550037025940e+05 2.000000002762359230e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.392439949519976799e+05 3.352168667103323969e+04 1.490000000000000000e+02
-5.280838530525228707e+05 0.000000000000000000e+00 5.930767550037025940e+05 1.800000024056748194e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.396332424864957866e+05 3.375817719754033169e+04 1.490000000000000000e+02
-4.694078630093070096e+05 0.000000000000000000e+00 5.930767550037025940e+05 1.599999999668883621e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.408328004105734290e+05 3.278338514183621737e+04 1.490000000000000000e+02
-4.107318800987561699e+05 0.000000000000000000e+00 5.930767550037025940e+05 1.399999999593061872e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.428983160488032736e+05 3.150745398663070591e+04 1.490000000000000000e+02
-3.813938891604634118e+05 0.000000000000000000e+00 5.930767550037025940e+05 1.300000001317312082e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.444872538486756093e+05 3.037340924867694048e+04 1.490000000000000000e+02
-3.520558961580016185e+05 0.000000000000000000e+00 5.930767550037025940e+05 1.199999996005739478e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.464403291084577504e+05 2.855185241386487178e+04 1.490000000000000000e+02
-3.227179084648152930e+05 0.000000000000000000e+00 5.930767550037025940e+05 1.100000008791096384e+00 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.487930146504722652e+05 2.848157804668390600e+04 1.490000000000000000e+02
-2.347039321091968159e+05 0.000000000000000000e+00 5.930767550037025940e+05 8.000000018950577108e-01 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.321921101732395182e+05 2.361484339613880366e+04 1.490000000000000000e+02
-1.173519665086800815e+05 0.000000000000000000e+00 5.930767550037025940e+05 4.000000024952887756e-01 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.173711948428740434e+05 1.156478772686737830e+04 1.490000000000000000e+02
-5.867598278613331058e+04 0.000000000000000000e+00 5.930767550037025940e+05 1.999999996517385081e-01 0.000000000000000000e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.868616197563843889e+04 5.772846679194991339e+03 1.490000000000000000e+02
-7.792184653919710778e+06 2.500000000000000000e+00 5.930767550037025940e+05 2.559999995922126814e+01 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.453160750132423418e+05 3.508716625942997052e+04 4.850000000000000000e+02
-3.896092339558148757e+06 2.500000000000000000e+00 5.930767550037025940e+05 1.280000002100034884e+01 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.431078492707539699e+05 3.479973434686413384e+04 3.430000000000000000e+02
-1.948046183742474997e+06 2.500000000000000000e+00 5.930767550037025940e+05 6.400000056374736346e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.423372216710243665e+05 3.418562756671733223e+04 2.420000000000000000e+02
-1.461034625201198505e+06 2.500000000000000000e+00 5.930767550037025940e+05 4.800000000867141736e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.423755549137259659e+05 3.410863125296520593e+04 2.100000000000000000e+02
-9.740230772679089569e+05 2.500000000000000000e+00 5.930767550037025940e+05 3.199999980210423978e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.439467774833806325e+05 3.490775086415990518e+04 1.710000000000000000e+02
-7.305173101861811010e+05 2.500000000000000000e+00 5.930767550037025940e+05 2.399999992501379076e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.457910150959545572e+05 3.419036770914858789e+04 1.490000000000000000e+02
-6.087644274983574869e+05 2.500000000000000000e+00 5.930767550037025940e+05 2.000000001449386389e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.471909075285342406e+05 3.493922083061413286e+04 1.490000000000000000e+02
-5.478879867525947047e+05 2.500000000000000000e+00 5.930767550037025940e+05 1.800000007888515219e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.481418487819149450e+05 3.545756158681208763e+04 1.490000000000000000e+02
-4.870115423229600419e+05 2.500000000000000000e+00 5.930767550037025940e+05 1.600000002224860829e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.494432716864037793e+05 3.507273333332605398e+04 1.490000000000000000e+02
-4.261351004416056094e+05 2.500000000000000000e+00 5.930767550037025940e+05 1.400000004933181330e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.516881551252740028e+05 3.291815847721846512e+04 1.490000000000000000e+02
-3.956968770073160995e+05 2.500000000000000000e+00 5.930767550037025940e+05 1.299999998094969467e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.533825272412610939e+05 3.135869480047465186e+04 1.490000000000000000e+02
-3.652586543713073479e+05 2.500000000000000000e+00 5.930767550037025940e+05 1.199999993879383942e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.556160342851470923e+05 2.983430093543581461e+04 1.490000000000000000e+02
-3.348204361381447525e+05 2.500000000000000000e+00 5.930767550037025940e+05 1.100000004128658615e+00 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.585450651409448183e+05 2.937398567576225469e+04 1.490000000000000000e+02
-2.435057703368902730e+05 2.500000000000000000e+00 5.930767550037025940e+05 7.999999984033702161e-01 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.412938357741819927e+05 2.455346307331889329e+04 1.490000000000000000e+02
-1.217528849444778607e+05 2.500000000000000000e+00 5.930767550037025940e+05 3.999999984658757501e-01 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.217278097240810894e+05 1.192519149691487837e+04 1.490000000000000000e+02
-6.087644264549297804e+04 2.500000000000000000e+00 5.930767550037025940e+05 1.999999998021368686e-01 4.999999999992164879e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -6.086056068586494803e+04 5.956622950522038991e+03 1.490000000000000000e+02
-8.073924379863172770e+06 5.000000000000000000e+00 5.930767550037025940e+05 2.559999990896837119e+01 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.524334710012102150e+05 3.616608661914846016e+04 4.940000000000000000e+02
-4.036962211970794946e+06 5.000000000000000000e+00 5.930767550037025940e+05 1.280000002436392492e+01 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.503824487149851338e+05 3.544618756639692583e+04 3.490000000000000000e+02
-2.018481110989262117e+06 5.000000000000000000e+00 5.930767550037025940e+05 6.400000028047720946e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.498583656767040666e+05 3.538636156309667422e+04 2.470000000000000000e+02
-1.513860817727209069e+06 5.000000000000000000e+00 5.930767550037025940e+05 4.799999971843197599e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.499702272342040087e+05 3.555243714975516923e+04 2.140000000000000000e+02
-1.009240547481887741e+06 5.000000000000000000e+00 5.930767550037025940e+05 3.199999988617847624e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.517151337807334203e+05 3.690305605364943767e+04 1.740000000000000000e+02
-7.569304171803491190e+05 5.000000000000000000e+00 5.930767550037025940e+05 2.400000012291509055e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.537167808218761638e+05 3.589293323929511098e+04 1.510000000000000000e+02
-6.307753403520855354e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.999999987102497156e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.554074179829914938e+05 3.620364672462430462e+04 1.490000000000000000e+02
-5.676978072084111627e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.799999991219035644e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.568779740206477290e+05 3.682173514152058488e+04 1.490000000000000000e+02
-5.046202754208096885e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.599999999635276060e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.579941362994652009e+05 3.581577530892302457e+04 1.490000000000000000e+02
-4.415427416115722153e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.400000001641513059e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.605781120987903560e+05 3.328280559406575048e+04 1.490000000000000000e+02
-4.100039711124429596e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.299999991247513531e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.625522699600971537e+05 3.260811037043472243e+04 1.490000000000000000e+02
-3.784652024149101344e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.199999986565837506e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.649835645903517143e+05 3.073314731648892484e+04 1.490000000000000000e+02
-3.469264407356648589e+05 5.000000000000000000e+00 5.930767550037025940e+05 1.100000004137052789e+00 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.682795045105726458e+05 3.066480057176117771e+04 1.490000000000000000e+02
-2.838489031116341939e+05 5.000000000000000000e+00 5.930767550037025940e+05 8.999999940477212412e-01 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.717895546056936146e+05 2.842809686232588865e+04 1.490000000000000000e+02
-2.523101395958287176e+05 5.000000000000000000e+00 5.930767550037025940e+05 8.000000057957533661e-01 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.506269010739365185e+05 2.527770949079869388e+04 1.490000000000000000e+02
-1.261550683374768560e+05 5.000000000000000000e+00 5.930767550037025940e+05 3.999999982672660659e-01 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.261503548327644676e+05 1.247023682577522959e+04 1.490000000000000000e+02
-6.307753483967325155e+04 5.000000000000000000e+00 5.930767550037025940e+05 2.000000012609667310e-01 9.999999999984329757e-02 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -6.305756449063814216e+04 6.264028204261907376e+03 1.490000000000000000e+02
-8.355816006853690371e+06 7.500000000000000000e+00 5.930767550037025940e+05 2.560000014444397110e+01 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.595383605510041525e+05 3.734350921411663876e+04 5.030000000000000000e+02
-4.177907999676086009e+06 7.500000000000000000e+00 5.930767550037025940e+05 1.280000006073065677e+01 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.577402215655341861e+05 3.713562941108323139e+04 3.550000000000000000e+02
-2.088953992497626925e+06 7.500000000000000000e+00 5.930767550037025940e+05 6.400000007876243124e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.574587072234404041e+05 3.735331408039583766e+04 2.510000000000000000e+02
-1.566715498734641122e+06 7.500000000000000000e+00 5.930767550037025940e+05 4.800000019269417884e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.575059876321671763e+05 3.618125919530445390e+04 2.170000000000000000e+02
-1.044476999511795235e+06 7.500000000000000000e+00 5.930767550037025940e+05 3.200000013935031085e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.597460504440196673e+05 3.742488658783026767e+04 1.770000000000000000e+02
-7.833577476097882027e+05 7.500000000000000000e+00 5.930767550037025940e+05 2.400000004250096630e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.617671023058053688e+05 3.788849429207963112e+04 1.540000000000000000e+02
-6.527981234933086671e+05 7.500000000000000000e+00 5.930767550037025940e+05 2.000000005028125027e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.638359224459180259e+05 3.760995202299091034e+04 1.490000000000000000e+02
-5.875183120414318983e+05 7.500000000000000000e+00 5.930767550037025940e+05 1.800000007274873415e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.652770085314115859e+05 3.804574553885830392e+04 1.490000000000000000e+02
-5.222385030534965335e+05 7.500000000000000000e+00 5.930767550037025940e+05 1.600000017070482450e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.666573047806533868e+05 3.626422821405443392e+04 1.490000000000000000e+02
-4.569586886076485971e+05 7.500000000000000000e+00 5.930767550037025940e+05 1.400000010144498708e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.694698756820961135e+05 3.473816681566044281e+04 1.490000000000000000e+02
-4.243187802844140097e+05 7.500000000000000000e+00 5.930767550037025940e+05 1.300000003310447516e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.714825601923124050e+05 3.416164278677061520e+04 1.490000000000000000e+02
-3.916788758590937941e+05 7.500000000000000000e+00 5.930767550037025940e+05 1.200000008418570463e+00 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.744636454176726402e+05 3.245266251734514663e+04 1.490000000000000000e+02
-2.611192465927517915e+05 7.500000000000000000e+00 5.930767550037025940e+05 7.999999934187869144e-01 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.597506360096195131e+05 2.600560708231580065e+04 1.490000000000000000e+02
-1.305596237182334589e+05 7.500000000000000000e+00 5.930767550037025940e+05 3.999999980018529300e-01 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.306035461538484524e+05 1.301980451431406073e+04 1.490000000000000000e+02
-6.527981211770693335e+04 7.500000000000000000e+00 5.930767550037025940e+05 1.999999997931781459e-01 1.499999999997649325e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -6.529431534014537465e+04 6.486561826104916690e+03 1.490000000000000000e+02
-8.637921015929186717e+06 1.000000000000000000e+01 5.930767550037025940e+05 2.560000014942102808e+01 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.667682836297845352e+05 3.833042900458673830e+04 5.110000000000000000e+02
-4.318960504349841736e+06 1.000000000000000000e+01 5.930767550037025940e+05 1.280000006399756174e+01 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.649518826033890364e+05 3.851305823198777216e+04 3.610000000000000000e+02
-2.159480240691973362e+06 1.000000000000000000e+01 5.930767550037025940e+05 6.399999997967043441e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.652241814385481412e+05 3.821086668913875474e+04 2.550000000000000000e+02
-1.619610186187243322e+06 1.000000000000000000e+01 5.930767550037025940e+05 4.800000015274179077e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.652669649016993935e+05 3.778901966821225506e+04 2.210000000000000000e+02
-1.079740126593847759e+06 1.000000000000000000e+01 5.930767550037025940e+05 3.200000017500158389e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.675577100799963810e+05 3.846567479605845438e+04 1.800000000000000000e+02
-8.098050871802206384e+05 1.000000000000000000e+01 5.930767550037025940e+05 2.399999990111685300e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.699280777021470130e+05 3.880312813758699485e+04 1.560000000000000000e+02
-6.748375766725792782e+05 1.000000000000000000e+01 5.930767550037025940e+05 2.000000003680813876e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.720189587830815581e+05 3.970773600250459276e+04 1.490000000000000000e+02
-6.073538187837958103e+05 1.000000000000000000e+01 5.930767550037025940e+05 1.800000002656202636e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.737202558981898474e+05 3.970665830782925332e+04 1.490000000000000000e+02
-5.398700593161303550e+05 1.000000000000000000e+01 5.930767550037025940e+05 1.599999996952296444e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.752971255966936005e+05 3.780746209748213005e+04 1.490000000000000000e+02
-4.723863033235115581e+05 1.000000000000000000e+01 5.930767550037025940e+05 1.400000001547303086e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.785560755701866583e+05 3.517505755098538066e+04 1.490000000000000000e+02
-4.386444250784809701e+05 1.000000000000000000e+01 5.930767550037025940e+05 1.300000003107677271e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.807295759413223132e+05 3.570853067645453848e+04 1.490000000000000000e+02
-4.049025477778533823e+05 1.000000000000000000e+01 5.930767550037025940e+05 1.200000007466956120e+00 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.839580564744617441e+05 3.361773607000969059e+04 1.490000000000000000e+02
-3.036769076565002324e+05 1.000000000000000000e+01 5.930767550037025940e+05 8.999999961849447505e-01 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.935720248338218662e+05 2.947640671600829228e+04 1.490000000000000000e+02
-2.699350298406229122e+05 1.000000000000000000e+01 5.930767550037025940e+05 7.999999990171902109e-01 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.687916523419015575e+05 2.695438932723239486e+04 1.490000000000000000e+02
-1.349675146710393019e+05 1.000000000000000000e+01 5.930767550037025940e+05 3.999999987698332204e-01 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.350264397526890389e+05 1.363209636888720888e+04 1.490000000000000000e+02
-6.748375757109916594e+04 1.000000000000000000e+01 5.930767550037025940e+05 2.000000000830979840e-01 1.999999999996865951e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -6.751003817855361558e+04 6.671260934176992123e+03 1.490000000000000000e+02
-9.202979894599953666e+06 1.500000000000000000e+01 5.930767550037025940e+05 2.559999992028695459e+01 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.811371176783969859e+05 4.073021758848079480e+04 5.280000000000000000e+02
-4.601489930827987380e+06 1.500000000000000000e+01 5.930767550037025940e+05 1.279999991432321771e+01 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.797323664491456002e+05 4.061458745760039164e+04 3.730000000000000000e+02
-2.300744996353405062e+06 1.500000000000000000e+01 5.930767550037025940e+05 6.400000043226007129e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.801121214391040849e+05 4.050428471391728090e+04 2.640000000000000000e+02
-1.725558724197498523e+06 1.500000000000000000e+01 5.930767550037025940e+05 4.799999968252310012e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.805829700170955039e+05 4.103007560931620537e+04 2.280000000000000000e+02
-1.150372487888647476e+06 1.500000000000000000e+01 5.930767550037025940e+05 3.199999992994641662e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.833778633599370369e+05 4.094623595002814545e+04 1.860000000000000000e+02
-8.627793649745902512e+05 1.500000000000000000e+01 5.930767550037025940e+05 2.399999992125903869e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.862308995090746321e+05 4.211756849030922604e+04 1.610000000000000000e+02
-7.189828097399338149e+05 1.500000000000000000e+01 5.930767550037025940e+05 2.000000009000355128e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.888943675718157901e+05 4.226536866176266631e+04 1.490000000000000000e+02
-6.470845272274781018e+05 1.500000000000000000e+01 5.930767550037025940e+05 1.800000003820767303e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.906869621115773334e+05 4.231531117402650852e+04 1.490000000000000000e+02
-5.751862420763598057e+05 1.500000000000000000e+01 5.930767550037025940e+05 1.599999991301191304e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.927965976002863026e+05 4.100228189065217157e+04 1.490000000000000000e+02
-5.032879597295133863e+05 1.500000000000000000e+01 5.930767550037025940e+05 1.399999986582279865e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.965544228088003583e+05 3.795562409092216694e+04 1.490000000000000000e+02
-4.673388225461319089e+05 1.500000000000000000e+01 5.930767550037025940e+05 1.299999995321953872e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.991446882385906065e+05 3.667414538641009858e+04 1.490000000000000000e+02
-4.313896832375738886e+05 1.500000000000000000e+01 5.930767550037025940e+05 1.199999998150008018e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.028284371917856624e+05 3.598474135519633273e+04 1.490000000000000000e+02
-3.954405467486006091e+05 1.500000000000000000e+01 5.930767550037025940e+05 1.100000008821322872e+00 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.076699252768965671e+05 3.486878348892840586e+04 1.490000000000000000e+02
-2.875931213007404585e+05 1.500000000000000000e+01 5.930767550037025940e+05 7.999999963809623083e-01 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.869166465336144320e+05 2.822932661695187562e+04 1.490000000000000000e+02
-1.437965595154795737e+05 1.500000000000000000e+01 5.930767550037025940e+05 3.999999950335471066e-01 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.437929206526225025e+05 1.444035378014163143e+04 1.490000000000000000e+02
-7.189828080760668672e+04 1.500000000000000000e+01 5.930767550037025940e+05 2.000000004371963735e-01 2.999999999995298650e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -7.190197140262339963e+04 7.107629669966235269e+03 1.490000000000000000e+02
-1.033763034185652621e+07 2.500000000000000000e+01 5.930767550037025940e+05 2.559999997849367048e+01 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.103541340914610191e+05 4.624682244609323243e+04 5.590000000000000000e+02
-5.168815131087446585e+06 2.500000000000000000e+01 5.930767550037025940e+05 1.279999989058545395e+01 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.095352670168338227e+05 4.658938588949476252e+04 3.950000000000000000e+02
-2.584407584632694721e+06 2.500000000000000000e+01 5.930767550037025940e+05 6.399999992564456619e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.105445590131328790e+05 4.659864030894995813e+04 2.790000000000000000e+02
-1.938305686278700829e+06 2.500000000000000000e+01 5.930767550037025940e+05 4.799999988985636179e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.118648001715384889e+05 4.659626811573302984e+04 2.420000000000000000e+02
-1.292203787155808182e+06 2.500000000000000000e+01 5.930767550037025940e+05 3.199999983502722856e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.147536196832364658e+05 4.623394446899286413e+04 1.970000000000000000e+02
-9.691528327253630850e+05 2.500000000000000000e+01 5.930767550037025940e+05 2.399999968703728559e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.188266407456449815e+05 4.787123385847913596e+04 1.710000000000000000e+02
-8.076273692553298315e+05 2.500000000000000000e+01 5.930767550037025940e+05 1.999999995342674586e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.228190520323861856e+05 4.891343880551418988e+04 1.560000000000000000e+02
-7.268646385258566588e+05 2.500000000000000000e+01 5.930767550037025940e+05 1.800000011152264934e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.250692167990626767e+05 4.736439682436296425e+04 1.490000000000000000e+02
-6.461018967877737014e+05 2.500000000000000000e+01 5.930767550037025940e+05 1.599999999700248976e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.279545903577983845e+05 4.584279898164353654e+04 1.490000000000000000e+02
-5.653391573537420481e+05 2.500000000000000000e+01 5.930767550037025940e+05 1.399999993953961575e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.326310155500524561e+05 4.269490015907796624e+04 1.490000000000000000e+02
-5.249577942609171150e+05 2.500000000000000000e+01 5.930767550037025940e+05 1.300000007484895193e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.359912171994801029e+05 4.175152156769709836e+04 1.490000000000000000e+02
-4.845764214913522010e+05 2.500000000000000000e+01 5.930767550037025940e+05 1.199999997052450640e+00 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.404329513442672323e+05 4.091786754275646672e+04 1.490000000000000000e+02
-3.230509495419324376e+05 2.500000000000000000e+01 5.930767550037025940e+05 8.000000026931326502e-01 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.227271779950324562e+05 3.157660086643759132e+04 1.490000000000000000e+02
-1.615254731992944144e+05 2.500000000000000000e+01 5.930767550037025940e+05 3.999999974544946602e-01 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.615160049720591924e+05 1.593600116672567128e+04 1.490000000000000000e+02
-8.076273659899027552e+04 2.500000000000000000e+01 5.930767550037025940e+05 1.999999987256204925e-01 4.999999999992164601e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -8.076569834999144950e+04 7.971352462453990483e+03 1.490000000000000000e+02
-1.147988590936156362e+07 3.500000000000000000e+01 5.930767550037025940e+05 2.560000005245399279e+01 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.401940176287567010e+05 5.161490520294089947e+04 5.890000000000000000e+02
-5.739942948231811635e+06 3.500000000000000000e+01 5.930767550037025940e+05 1.280000001184588321e+01 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.398024170230661402e+05 5.121275059037457686e+04 4.170000000000000000e+02
-2.869971482571160421e+06 3.500000000000000000e+01 5.930767550037025940e+05 6.400000024778052854e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.416311264404614922e+05 5.132567415538569185e+04 2.940000000000000000e+02
-2.152478598728893790e+06 3.500000000000000000e+01 5.930767550037025940e+05 4.799999989148870938e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.434790898487906670e+05 5.205540573791441420e+04 2.550000000000000000e+02
-1.434985739964725915e+06 3.500000000000000000e+01 5.930767550037025940e+05 3.200000009443537685e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.472340404729515431e+05 5.255886463356314925e+04 2.080000000000000000e+02
-1.076239296945340233e+06 3.500000000000000000e+01 5.930767550037025940e+05 2.399999989179858240e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.524700533667015261e+05 5.324869744343946513e+04 1.800000000000000000e+02
-8.968660806710915640e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.999999990722994836e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.562794578310640645e+05 5.305321785460996034e+04 1.640000000000000000e+02
-8.071794739516491536e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.799999994655975266e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.595882829090791638e+05 5.294594623427154147e+04 1.560000000000000000e+02
-7.174928725545377238e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.600000010457686139e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.632597335102714715e+05 4.964751710821076267e+04 1.490000000000000000e+02
-6.278062639654625673e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.400000010221408964e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.689516899829230970e+05 4.723676888764576870e+04 1.490000000000000000e+02
-5.829629524701524060e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.299999994045638818e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.727322411845261231e+05 4.635900037487972440e+04 1.490000000000000000e+02
-5.381196504386705346e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.199999998974085935e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.782339684241023497e+05 4.480999210477420274e+04 1.490000000000000000e+02
-4.932763508220899967e+05 3.500000000000000000e+01 5.930767550037025940e+05 1.100000009287732228e+00 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.860836625335293356e+05 4.339353868430297734e+04 1.490000000000000000e+02
-4.035897354203691357e+05 3.500000000000000000e+01 5.930767550037025940e+05 8.999999938593417070e-01 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.999422642522563692e+05 4.027502739883510367e+04 1.490000000000000000e+02
-3.587464339967478882e+05 3.500000000000000000e+01 5.930767550037025940e+05 8.000000001433101859e-01 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -3.586008167578300345e+05 3.550568726998476632e+04 1.490000000000000000e+02
-1.793732164410818368e+05 3.500000000000000000e+01 5.930767550037025940e+05 3.999999988289007491e-01 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.793613494930794695e+05 1.825817585170732491e+04 1.490000000000000000e+02
-8.968660852383595193e+04 3.500000000000000000e+01 5.930767550037025940e+05 2.000000000907944664e-01 6.999999999989030552e-01 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -8.967539757691687555e+04 8.833314707580519098e+03 1.490000000000000000e+02
-1.614412267101386189e+07 7.500000000000000000e+01 5.930767550037025940e+05 2.560000000581829482e+01 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.649159471421068301e+05 7.472823433349246625e+04 6.990000000000000000e+02
-8.072061418717601337e+06 7.500000000000000000e+01 5.930767550037025940e+05 1.280000013485767241e+01 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.666247272841790109e+05 7.483145007109931612e+04 4.940000000000000000e+02
-4.036030655377764255e+06 7.500000000000000000e+01 5.930767550037025940e+05 6.399999981830221785e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.718041177770536742e+05 7.589953398967761314e+04 3.490000000000000000e+02
-3.027023001549282111e+06 7.500000000000000000e+01 5.930767550037025940e+05 4.800000002255136344e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.755341908557771239e+05 7.654243389227330044e+04 3.020000000000000000e+02
-2.018015331399398157e+06 7.500000000000000000e+01 5.930767550037025940e+05 3.199999996798936763e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.826567404789684806e+05 7.713957426928592031e+04 2.470000000000000000e+02
-1.513511506157118361e+06 7.500000000000000000e+01 5.930767550037025940e+05 2.400000009662650591e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.907123852888312540e+05 7.891939222129796690e+04 2.140000000000000000e+02
-1.261259577158400323e+06 7.500000000000000000e+01 5.930767550037025940e+05 1.999999990124314175e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.972055623570782482e+05 7.969873997572153166e+04 1.950000000000000000e+02
-1.135133624384990893e+06 7.500000000000000000e+01 5.930767550037025940e+05 1.799999998949175950e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.018901657774397754e+05 7.542676486410878715e+04 1.850000000000000000e+02
-1.009007673157989047e+06 7.500000000000000000e+01 5.930767550037025940e+05 1.600000010226201086e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.080563846720019355e+05 7.103451496400321776e+04 1.740000000000000000e+02
-8.828817031243732199e+05 7.500000000000000000e+01 5.930767550037025940e+05 1.399999991681270650e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.178207934987412300e+05 6.561078066008670430e+04 1.630000000000000000e+02
-8.198187293478590436e+05 7.500000000000000000e+01 5.930767550037025940e+05 1.300000000232723663e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.243765052296333015e+05 6.424948930901108542e+04 1.570000000000000000e+02
-7.567557573525392218e+05 7.500000000000000000e+01 5.930767550037025940e+05 1.200000011608645556e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.333970944457999431e+05 6.310124341603814537e+04 1.510000000000000000e+02
-6.936927745608036639e+05 7.500000000000000000e+01 5.930767550037025940e+05 1.100000005864514518e+00 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.465981271942077437e+05 6.117267911473958520e+04 1.490000000000000000e+02
-5.045038364608708653e+05 7.500000000000000000e+01 5.930767550037025940e+05 8.000000049257899315e-01 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -5.046704580533250701e+05 5.056499786033663258e+04 1.490000000000000000e+02
-2.522519182989491383e+05 7.500000000000000000e+01 5.930767550037025940e+05 4.000000025715382823e-01 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.522708443078412965e+05 2.499090658358916698e+04 1.490000000000000000e+02
-1.261259579417154746e+05 7.500000000000000000e+01 5.930767550037025940e+05 1.999999993706057522e-01 1.499999999997649436e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.261325431624286139e+05 1.232702790713849208e+04 1.490000000000000000e+02
-3.181509788926892728e+07 2.000000000000000000e+02 5.930767550037025940e+05 2.560000001017146687e+01 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.050160515684977872e+05 1.651751579997072404e+05 9.810000000000000000e+02
-1.590754898166090809e+07 2.000000000000000000e+02 5.930767550037025940e+05 1.280000003487904081e+01 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.131205699028648669e+05 1.669603112594925042e+05 6.940000000000000000e+02
-7.953774448335644789e+06 2.000000000000000000e+02 5.930767550037025940e+05 6.399999983246096313e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.273053541509871138e+05 1.722243485157521500e+05 4.900000000000000000e+02
-5.965330870731698349e+06 2.000000000000000000e+02 5.930767550037025940e+05 4.800000015178856216e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.362121854915902950e+05 1.729910798047384887e+05 4.250000000000000000e+02
-3.976887262519700918e+06 2.000000000000000000e+02 5.930767550037025940e+05 3.200000022482865081e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.531211870516984491e+05 1.772290134248600516e+05 3.470000000000000000e+02
-2.982665441929549444e+06 2.000000000000000000e+02 5.930767550037025940e+05 2.400000012870905586e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.699157759952311171e+05 1.701945252546747215e+05 3.000000000000000000e+02
-2.485554519433509093e+06 2.000000000000000000e+02 5.930767550037025940e+05 1.999999998247426802e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.839069063539672643e+05 1.534780341468109982e+05 2.740000000000000000e+02
-2.236999058576710988e+06 2.000000000000000000e+02 5.930767550037025940e+05 1.799999991250484044e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.936313309479370946e+05 1.490474117924705497e+05 2.600000000000000000e+02
-1.988443612181369448e+06 2.000000000000000000e+02 5.930767550037025940e+05 1.599999995889944016e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.006973690628357232e+06 1.398078808178306208e+05 2.450000000000000000e+02
-1.739888144098575227e+06 2.000000000000000000e+02 5.930767550037025940e+05 1.399999983078607624e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.026153500934249721e+06 1.330112550243726582e+05 2.290000000000000000e+02
-1.615610436085718917e+06 2.000000000000000000e+02 5.930767550037025940e+05 1.299999997616789527e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.040197556125370087e+06 1.282517760693500604e+05 2.210000000000000000e+02
-1.491332705573911313e+06 2.000000000000000000e+02 5.930767550037025940e+05 1.199999994051203611e+00 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -1.058498818146791309e+06 1.250492395800581144e+05 2.120000000000000000e+02
-9.942218068034041207e+05 2.000000000000000000e+02 5.930767550037025940e+05 7.999999985184611528e-01 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -9.941787950584578793e+05 9.881137869741840404e+04 1.730000000000000000e+02
-4.971109025515937828e+05 2.000000000000000000e+02 5.930767550037025940e+05 3.999999985751914733e-01 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -4.970565986196449958e+05 4.872530566618525336e+04 1.490000000000000000e+02
-2.485554504194736655e+05 2.000000000000000000e+02 5.930767550037025940e+05 1.999999985985557449e-01 3.999999999993731681e+00 1.414213562371987032e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952275593299e+06 -2.485524269673207309e+05 2.450293826185679427e+04 1.490000000000000000e+02
-3.102963249725758098e+06 -4.500000000000000000e+01 5.136195362272461643e+05 2.560000023141119030e+01 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.517337532404025842e+04 1.336097226612466875e+04 3.540000000000000000e+02
-1.551481618804046884e+06 -4.500000000000000000e+01 5.136195362272461643e+05 1.280000006571916060e+01 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.184361748601270665e+04 1.290763875790589555e+04 2.500000000000000000e+02
-7.757408105563235004e+05 -4.500000000000000000e+01 5.136195362272461643e+05 6.400000042382761656e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.845086416703832219e+04 1.245020162060370785e+04 1.770000000000000000e+02
-5.818056077705586795e+05 -4.500000000000000000e+01 5.136195362272461643e+05 4.800000030576898169e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.673436519836657681e+04 1.224894702283021434e+04 1.530000000000000000e+02
-3.878704016789993038e+05 -4.500000000000000000e+01 5.136195362272461643e+05 3.199999991497645802e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.429266326086617482e+04 1.203311623856830920e+04 1.490000000000000000e+02
-2.909028000750960782e+05 -4.500000000000000000e+01 5.136195362272461643e+05 2.399999983853760011e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.235442139512782160e+04 1.150349735005346520e+04 1.490000000000000000e+02
-2.424190006232387677e+05 -4.500000000000000000e+01 5.136195362272461643e+05 1.999999991170332336e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.063623485493211774e+04 1.142995661903887958e+04 1.490000000000000000e+02
-1.939352006324613176e+05 -4.500000000000000000e+01 5.136195362272461643e+05 1.599999994040719686e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -7.804904839999687101e+04 1.077512258642845700e+04 1.490000000000000000e+02
-1.696933016584218130e+05 -4.500000000000000000e+01 5.136195362272461643e+05 1.400000003902226675e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -7.623342587584719877e+04 1.078230885519545882e+04 1.490000000000000000e+02
-1.454514008324746392e+05 -4.500000000000000000e+01 5.136195362272461643e+05 1.199999998485165031e+00 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -7.337241063809223124e+04 1.047168278223293055e+04 1.490000000000000000e+02
-1.090885506136963522e+05 -4.500000000000000000e+01 5.136195362272461643e+05 8.999999987759299547e-01 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.613001153571168834e+04 8.384647730411345037e+03 1.490000000000000000e+02
-9.696760002868251468e+04 -4.500000000000000000e+01 5.136195362272461643e+05 7.999999946480363944e-01 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.218832325809272879e+04 7.846427757017714612e+03 1.490000000000000000e+02
-4.848380045640505705e+04 -4.500000000000000000e+01 5.136195362272461643e+05 4.000000009711233706e-01 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.431417857476051722e+04 4.055848777441770380e+03 1.490000000000000000e+02
-2.424189999172783064e+04 -4.500000000000000000e+01 5.136195362272461643e+05 1.999999985346034570e-01 -8.999999999999998002e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.714831602833263969e+04 2.058990366556480694e+03 1.490000000000000000e+02
-3.753039982055278029e+06 -3.500000000000000000e+01 5.136195362272461643e+05 2.560000015336470724e+01 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.189310947556475585e+05 1.677616117014373594e+04 3.890000000000000000e+02
-1.876519982677391032e+06 -3.500000000000000000e+01 5.136195362272461643e+05 1.280000001972415546e+01 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.164057400242708973e+05 1.619859040926383568e+04 2.750000000000000000e+02
-9.382599886664996156e+05 -3.500000000000000000e+01 5.136195362272461643e+05 6.399999991634661711e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.144517035023908975e+05 1.609472695700187796e+04 1.940000000000000000e+02
-7.036949870980922133e+05 -3.500000000000000000e+01 5.136195362272461643e+05 4.799999963700840588e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.135570339958303666e+05 1.615702350981594464e+04 1.680000000000000000e+02
-4.691299978478432749e+05 -3.500000000000000000e+01 5.136195362272461643e+05 3.200000019790855355e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.127948689722012787e+05 1.583227313596815293e+04 1.490000000000000000e+02
-3.518474939971481799e+05 -3.500000000000000000e+01 5.136195362272461643e+05 2.399999984906983297e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.120081346430891135e+05 1.587828530358887474e+04 1.490000000000000000e+02
-2.932062465212969691e+05 -3.500000000000000000e+01 5.136195362272461643e+05 1.999999997815673725e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.113631392339859740e+05 1.538147884172839804e+04 1.490000000000000000e+02
-2.345649974796205061e+05 -3.500000000000000000e+01 5.136195362272461643e+05 1.600000000043651616e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.106023602356955962e+05 1.539494941977135022e+04 1.490000000000000000e+02
-2.052443740866438893e+05 -3.500000000000000000e+01 5.136195362272461643e+05 1.400000008850939892e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.098168851456665579e+05 1.493394246614466283e+04 1.490000000000000000e+02
-1.759237490197564184e+05 -3.500000000000000000e+01 5.136195362272461643e+05 1.200000006240254491e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.084071977285817702e+05 1.399024387378002029e+04 1.490000000000000000e+02
-1.612634368986485642e+05 -3.500000000000000000e+01 5.136195362272461643e+05 1.100000007747509390e+00 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.071726345527032245e+05 1.298192634482195899e+04 1.490000000000000000e+02
-1.172824983805254742e+05 -3.500000000000000000e+01 5.136195362272461643e+05 7.999999975710950784e-01 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.764964149240718689e+04 1.051501055503495809e+04 1.490000000000000000e+02
-8.796187389852688648e+04 -3.500000000000000000e+01 5.136195362272461643e+05 5.999999989500155451e-01 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -7.992001644392470189e+04 8.320654363663419645e+03 1.490000000000000000e+02
-5.864124963200744241e+04 -3.500000000000000000e+01 5.136195362272461643e+05 4.000000017987487277e-01 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.449800767836120212e+04 5.705083614009315170e+03 1.490000000000000000e+02
-2.932062465109455661e+04 -3.500000000000000000e+01 5.136195362272461643e+05 1.999999997745063596e-01 -6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.725637082410521907e+04 2.786730684751236822e+03 1.490000000000000000e+02
-4.194640643374331295e+06 -3.000000000000000000e+01 5.136195362272461643e+05 2.559999984423726360e+01 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.311851505397408037e+05 1.855302545396095593e+04 4.110000000000000000e+02
-2.097320319696573075e+06 -3.000000000000000000e+01 5.136195362272461643e+05 1.279999990996999415e+01 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.290617038520612114e+05 1.814799611385828757e+04 2.910000000000000000e+02
-1.048660172587394249e+06 -3.000000000000000000e+01 5.136195362272461643e+05 6.400000032732100053e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.277373625017613522e+05 1.808208426196892833e+04 2.050000000000000000e+02
-7.864951331044300459e+05 -3.000000000000000000e+01 5.136195362272461643e+05 4.800000046909855378e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.270804586979482119e+05 1.790443130724839648e+04 1.780000000000000000e+02
-5.243300858976780437e+05 -3.000000000000000000e+01 5.136195362272461643e+05 3.200000013949135358e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.270749501002839825e+05 1.796971843367142719e+04 1.490000000000000000e+02
-3.932475603472756338e+05 -3.000000000000000000e+01 5.136195362272461643e+05 2.399999985586024120e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.270753516613810352e+05 1.842501506726953085e+04 1.490000000000000000e+02
-3.277063021286273724e+05 -3.000000000000000000e+01 5.136195362272461643e+05 1.999999999213226687e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.270322857029100705e+05 1.816861685380147173e+04 1.490000000000000000e+02
-2.621650400641304441e+05 -3.000000000000000000e+01 5.136195362272461643e+05 1.599999989369116804e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.271862160659593937e+05 1.811289085812406120e+04 1.490000000000000000e+02
-2.293944128128916782e+05 -3.000000000000000000e+01 5.136195362272461643e+05 1.400000007522661516e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.272038979100669530e+05 1.695395358541729001e+04 1.490000000000000000e+02
-1.966237824567282805e+05 -3.000000000000000000e+01 5.136195362272461643e+05 1.200000006726771984e+00 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.268392637352088932e+05 1.592415649684445088e+04 1.490000000000000000e+02
-1.474678358817765838e+05 -3.000000000000000000e+01 5.136195362272461643e+05 8.999999991814772171e-01 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.228805909364480030e+05 1.347767033336387976e+04 1.490000000000000000e+02
-1.310825199945749482e+05 -3.000000000000000000e+01 5.136195362272461643e+05 7.999999944557543152e-01 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.172257027238214214e+05 1.248027099445356362e+04 1.490000000000000000e+02
-6.554126055668450135e+04 -3.000000000000000000e+01 5.136195362272461643e+05 4.000000006418918397e-01 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.393226617101917509e+04 6.601905359169511939e+03 1.490000000000000000e+02
-3.277063005177776358e+04 -3.000000000000000000e+01 5.136195362272461643e+05 1.999999989382170162e-01 -5.999999999999998668e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.196888159650293528e+04 3.198808028053125327e+03 1.490000000000000000e+02
-5.252823241033566184e+06 -2.000000000000000000e+01 5.136195362272461643e+05 2.559999997895294044e+01 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.561520775163474609e+05 2.200860408647041186e+04 4.600000000000000000e+02
-2.626411626938795205e+06 -2.000000000000000000e+01 5.136195362272461643e+05 1.280000002077459342e+01 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.547637610005221504e+05 2.174510124072297913e+04 3.250000000000000000e+02
-1.313205814986140933e+06 -2.000000000000000000e+01 5.136195362272461643e+05 6.400000017779251316e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.544026024915406597e+05 2.198571383066047929e+04 2.300000000000000000e+02
-9.849043515990411397e+05 -2.000000000000000000e+01 5.136195362272461643e+05 4.799999966350475766e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.545152009229153336e+05 2.151060707369213196e+04 1.990000000000000000e+02
-6.566029024391156854e+05 -2.000000000000000000e+01 5.136195362272461643e+05 3.199999984258824703e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.558145002984871680e+05 2.169261170568114539e+04 1.620000000000000000e+02
-4.924521783662028029e+05 -2.000000000000000000e+01 5.136195362272461643e+05 2.399999995684142462e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.569114528162585921e+05 2.233361244838442872e+04 1.490000000000000000e+02
-4.103768188914093189e+05 -2.000000000000000000e+01 5.136195362272461643e+05 2.000000013881244154e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.580393394462478172e+05 2.210108871097068186e+04 1.490000000000000000e+02
-3.693391343222865835e+05 -2.000000000000000000e+01 5.136195362272461643e+05 1.799999999432041475e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.589474824050458847e+05 2.226411861373571082e+04 1.490000000000000000e+02
-3.283014533868013532e+05 -2.000000000000000000e+01 5.136195362272461643e+05 1.600000002691624568e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.600183257798071427e+05 2.240440006366463058e+04 1.490000000000000000e+02
-2.872637700699324487e+05 -2.000000000000000000e+01 5.136195362272461643e+05 1.399999994345368481e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.616032358400961384e+05 2.173175684004566574e+04 1.490000000000000000e+02
-2.667449309844508534e+05 -2.000000000000000000e+01 5.136195362272461643e+05 1.300000002711705349e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.624672049794069608e+05 2.086187747998124541e+04 1.490000000000000000e+02
-2.462260884236305719e+05 -2.000000000000000000e+01 5.136195362272461643e+05 1.199999994140737103e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.636468939311318099e+05 2.032041457687927323e+04 1.490000000000000000e+02
-2.257072497863113240e+05 -2.000000000000000000e+01 5.136195362272461643e+05 1.100000004691224609e+00 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.651770524000981532e+05 1.935696434643293833e+04 1.490000000000000000e+02
-1.846695666069528670e+05 -2.000000000000000000e+01 5.136195362272461643e+05 8.999999970151351114e-01 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.659513393656161206e+05 1.741459485378664976e+04 1.490000000000000000e+02
-1.641507269809522550e+05 -2.000000000000000000e+01 5.136195362272461643e+05 8.000000027472149444e-01 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.579268469104387623e+05 1.582363854255447586e+04 1.490000000000000000e+02
-8.207536281292395142e+04 -2.000000000000000000e+01 5.136195362272461643e+05 3.999999980715097658e-01 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.194634350901425933e+04 8.167165701858260036e+03 1.490000000000000000e+02
-4.103768162593092711e+04 -2.000000000000000000e+01 5.136195362272461643e+05 2.000000001053519605e-01 -3.999999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.100271889850714797e+04 3.984613753603436635e+03 1.490000000000000000e+02
-6.382863056374792010e+06 -1.000000000000000000e+01 5.136195362272461643e+05 2.559999991913953110e+01 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.816451722479087475e+05 2.561440826942678905e+04 5.070000000000000000e+02
-3.191431559223914053e+06 -1.000000000000000000e+01 5.136195362272461643e+05 1.280000008404914702e+01 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.808880521855353145e+05 2.554314155773202947e+04 3.590000000000000000e+02
-1.595715764296017122e+06 -1.000000000000000000e+01 5.136195362272461643e+05 6.399999980596332350e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.816026673221238598e+05 2.553141978764829764e+04 2.530000000000000000e+02
-1.196786827024174621e+06 -1.000000000000000000e+01 5.136195362272461643e+05 4.800000000696727831e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.821943485414301394e+05 2.574547447809773439e+04 2.190000000000000000e+02
-7.978578826569492230e+05 -1.000000000000000000e+01 5.136195362272461643e+05 3.199999992339394694e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.843508615786179435e+05 2.558802720367770962e+04 1.790000000000000000e+02
-5.983934203271985753e+05 -1.000000000000000000e+01 5.136195362272461643e+05 2.400000027681999271e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.867327787977968983e+05 2.625433059231090010e+04 1.550000000000000000e+02
-4.986611754483270342e+05 -1.000000000000000000e+01 5.136195362272461643e+05 1.999999990350037171e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.891357498876656755e+05 2.664093256383181142e+04 1.490000000000000000e+02
-4.487950540856025182e+05 -1.000000000000000000e+01 5.136195362272461643e+05 1.799999976002465196e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.903988711679541157e+05 2.686133057635173463e+04 1.490000000000000000e+02
-3.989289404336640146e+05 -1.000000000000000000e+01 5.136195362272461643e+05 1.599999992580845243e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.924374126794239855e+05 2.724788694520830541e+04 1.490000000000000000e+02
-3.490628253205340588e+05 -1.000000000000000000e+01 5.136195362272461643e+05 1.400000003298766948e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.949301281652197067e+05 2.589446051102734782e+04 1.490000000000000000e+02
-3.241297661508884048e+05 -1.000000000000000000e+01 5.136195362272461643e+05 1.300000002188082204e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.967703921022753639e+05 2.541763450648007711e+04 1.490000000000000000e+02
-2.991967051888612914e+05 -1.000000000000000000e+01 5.136195362272461643e+05 1.199999993888622329e+00 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.992858117697358539e+05 2.417494855909884791e+04 1.490000000000000000e+02
-1.994644705308747652e+05 -1.000000000000000000e+01 5.136195362272461643e+05 7.999999975499660909e-01 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.970168941569071321e+05 1.990640472765576487e+04 1.490000000000000000e+02
-9.973223504224797944e+04 -1.000000000000000000e+01 5.136195362272461643e+05 3.999999978798284839e-01 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.971472909805094241e+04 9.984968427685955248e+03 1.490000000000000000e+02
-4.986611716808150959e+04 -1.000000000000000000e+01 5.136195362272461643e+05 1.999999975239528938e-01 -1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.985647619807535375e+04 4.892125208962353099e+03 1.490000000000000000e+02
-6.665147355781065300e+06 -7.500000000000000000e+00 5.136195362272461643e+05 2.559999988601529353e+01 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.880645220402425330e+05 2.644122289708282915e+04 5.180000000000000000e+02
-3.332573705406227149e+06 -7.500000000000000000e+00 5.136195362272461643e+05 1.280000004869199870e+01 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.876354454888596374e+05 2.626155079712189035e+04 3.660000000000000000e+02
-1.666286835343869403e+06 -7.500000000000000000e+00 5.136195362272461643e+05 6.399999957671306916e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.883833871647272026e+05 2.691918904878983813e+04 2.590000000000000000e+02
-1.249715145992157981e+06 -7.500000000000000000e+00 5.136195362272461643e+05 4.800000043090077106e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.891921902518862044e+05 2.698269837204584110e+04 2.240000000000000000e+02
-8.331434246572032571e+05 -7.500000000000000000e+00 5.136195362272461643e+05 3.200000005665198710e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.916369198333926033e+05 2.713684050904728065e+04 1.830000000000000000e+02
-6.248575704954583198e+05 -7.500000000000000000e+00 5.136195362272461643e+05 2.400000011940466749e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.943217169578172907e+05 2.711706272591982633e+04 1.580000000000000000e+02
-5.207146420541853295e+05 -7.500000000000000000e+00 5.136195362272461643e+05 2.000000009852971772e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.969166405899670208e+05 2.743584486702190770e+04 1.490000000000000000e+02
-4.686431729288636707e+05 -7.500000000000000000e+00 5.136195362272461643e+05 1.799999989970940018e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.983392493218881718e+05 2.735229631339136904e+04 1.490000000000000000e+02
-4.165717140678410651e+05 -7.500000000000000000e+00 5.136195362272461643e+05 1.600000009512801302e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.003645197458845796e+05 2.825611212176601839e+04 1.490000000000000000e+02
-3.645002515992663684e+05 -7.500000000000000000e+00 5.136195362272461643e+05 1.400000015198504588e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.032761272725780145e+05 2.697950128929548737e+04 1.490000000000000000e+02
-3.384645147705056588e+05 -7.500000000000000000e+00 5.136195362272461643e+05 1.299999996553681703e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.051344056362132251e+05 2.616045549642576952e+04 1.490000000000000000e+02
-3.124287840317098889e+05 -7.500000000000000000e+00 5.136195362272461643e+05 1.200000001299654784e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.079158189725748380e+05 2.586561174365298211e+04 1.490000000000000000e+02
-2.863930526683397475e+05 -7.500000000000000000e+00 5.136195362272461643e+05 1.100000003646715685e+00 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.120427736271173344e+05 2.423590848892031863e+04 1.490000000000000000e+02
-2.082858543475722545e+05 -7.500000000000000000e+00 5.136195362272461643e+05 7.999999944384718065e-01 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.063804986846974352e+05 2.085726921765161387e+04 1.490000000000000000e+02
-1.041429283639507630e+05 -7.500000000000000000e+00 5.136195362272461643e+05 4.000000017905098737e-01 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.041660376938631671e+05 1.041220722787596787e+04 1.490000000000000000e+02
-5.207146431001950259e+04 -7.500000000000000000e+00 5.136195362272461643e+05 2.000000013870564530e-01 -1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.207796948935582623e+04 5.102592299873305819e+03 1.490000000000000000e+02
-6.947109614072237164e+06 -5.000000000000000000e+00 5.136195362272461643e+05 2.560000005722797667e+01 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.945760520266085223e+05 2.743645922900361620e+04 5.290000000000000000e+02
-3.473554783251777291e+06 -5.000000000000000000e+00 5.136195362272461643e+05 1.279999994096902860e+01 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.943187187640704797e+05 2.712876564713772314e+04 3.740000000000000000e+02
-1.736777400093388511e+06 -5.000000000000000000e+00 5.136195362272461643e+05 6.400000001687130791e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.953399681622711360e+05 2.758242499776504337e+04 2.640000000000000000e+02
-1.302583043167867232e+06 -5.000000000000000000e+00 5.136195362272461643e+05 4.799999975830934851e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.960454572923586529e+05 2.706117819265557773e+04 2.290000000000000000e+02
-8.683887019233353203e+05 -5.000000000000000000e+00 5.136195362272461643e+05 3.200000007758961207e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.988973416185041133e+05 2.788333447415626142e+04 1.870000000000000000e+02
-6.512915229759048671e+05 -5.000000000000000000e+00 5.136195362272461643e+05 2.399999993044861668e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.018914325790403527e+05 2.817413343143942984e+04 1.620000000000000000e+02
-5.427429409347224282e+05 -5.000000000000000000e+00 5.136195362272461643e+05 2.000000013076589589e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.044920008956754464e+05 2.801237376850636429e+04 1.490000000000000000e+02
-4.884686438769828528e+05 -5.000000000000000000e+00 5.136195362272461643e+05 1.800000000845647596e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.065561110351587413e+05 2.879909994103732970e+04 1.490000000000000000e+02
-4.341943473873000476e+05 -5.000000000000000000e+00 5.136195362272461643e+05 1.599999990707986708e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.083276527699470462e+05 2.952634528803869762e+04 1.490000000000000000e+02
-3.799200575468783500e+05 -5.000000000000000000e+00 5.136195362272461643e+05 1.400000005072759235e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.116043903465619078e+05 2.831511215436329803e+04 1.490000000000000000e+02
-3.527829114325892879e+05 -5.000000000000000000e+00 5.136195362272461643e+05 1.300000007854983153e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.137415268997803796e+05 2.716571667305721712e+04 1.490000000000000000e+02
-3.256457644450041698e+05 -5.000000000000000000e+00 5.136195362272461643e+05 1.200000007419124382e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.168346939232952718e+05 2.688203867376363269e+04 1.490000000000000000e+02
-2.985086163754782756e+05 -5.000000000000000000e+00 5.136195362272461643e+05 1.100000002996329274e+00 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.215006973948310770e+05 2.558985823679699024e+04 1.490000000000000000e+02
-2.442343201074536773e+05 -5.000000000000000000e+00 5.136195362272461643e+05 8.999999936754757845e-01 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.322520250495350920e+05 2.436701471643218974e+04 1.490000000000000000e+02
-2.170971748750393745e+05 -5.000000000000000000e+00 5.136195362272461643e+05 7.999999997073963254e-01 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.156548364511415421e+05 2.187887490011681075e+04 1.490000000000000000e+02
-1.085485872574410314e+05 -5.000000000000000000e+00 5.136195362272461643e+05 3.999999991901108665e-01 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.085829215625142242e+05 1.072321512259154588e+04 1.490000000000000000e+02
-5.427429383746254462e+04 -5.000000000000000000e+00 5.136195362272461643e+05 2.000000003642668500e-01 -9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.428185675588567392e+04 5.294709056053116001e+03 1.490000000000000000e+02
-7.228865848988218233e+06 -2.500000000000000000e+00 5.136195362272461643e+05 2.559999998823897727e+01 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.011366401802201872e+05 2.838117232550103290e+04 5.400000000000000000e+02
-3.614432918168058153e+06 -2.500000000000000000e+00 5.136195362272461643e+05 1.279999997171667836e+01 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.009878267433723959e+05 2.829516017182194992e+04 3.820000000000000000e+02
-1.807216460273539880e+06 -2.500000000000000000e+00 5.136195362272461643e+05 6.399999990070822875e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.022145850484712864e+05 2.838799726812748850e+04 2.700000000000000000e+02
-1.355412353946584975e+06 -2.500000000000000000e+00 5.136195362272461643e+05 4.800000023509648273e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.031204863704546588e+05 2.845614322261829147e+04 2.330000000000000000e+02
-9.036082330352192512e+05 -2.500000000000000000e+00 5.136195362272461643e+05 3.200000005299855843e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.061053994423752592e+05 2.925859024349710307e+04 1.910000000000000000e+02
-6.777061732798804296e+05 -2.500000000000000000e+00 5.136195362272461643e+05 2.399999998675129920e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.095248308214117424e+05 2.899394853389713171e+04 1.650000000000000000e+02
-5.647551469843321247e+05 -2.500000000000000000e+00 5.136195362272461643e+05 2.000000008048339772e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.124084281469238340e+05 2.998076945941571103e+04 1.510000000000000000e+02
-5.082796320066169137e+05 -2.500000000000000000e+00 5.136195362272461643e+05 1.800000006254468321e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.143224204656812362e+05 2.997777447784965989e+04 1.490000000000000000e+02
-4.518041125982276280e+05 -2.500000000000000000e+00 5.136195362272461643e+05 1.599999988769994275e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.164488345519217255e+05 3.010943895672308645e+04 1.490000000000000000e+02
-3.953286026534259436e+05 -2.500000000000000000e+00 5.136195362272461643e+05 1.400000004799470066e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.198759616892030172e+05 2.876808984176229933e+04 1.490000000000000000e+02
-3.670908429822236067e+05 -2.500000000000000000e+00 5.136195362272461643e+05 1.299999996174071581e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.222938654095431266e+05 2.861323460807605443e+04 1.490000000000000000e+02
-3.388530861620770884e+05 -2.500000000000000000e+00 5.136195362272461643e+05 1.199999997645281091e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.257269098701546027e+05 2.710867208670399123e+04 1.490000000000000000e+02
-3.106153309104535147e+05 -2.500000000000000000e+00 5.136195362272461643e+05 1.100000004671191300e+00 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.307090210216857377e+05 2.616023478151358722e+04 1.490000000000000000e+02
-2.541398137601038616e+05 -2.500000000000000000e+00 5.136195362272461643e+05 8.999999951832441392e-01 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.434309054095302417e+05 2.485155583769645818e+04 1.490000000000000000e+02
-2.259020591678901983e+05 -2.500000000000000000e+00 5.136195362272461643e+05 8.000000045443609320e-01 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.247306827648087637e+05 2.262772985131727546e+04 1.490000000000000000e+02
-1.129510286246632022e+05 -2.500000000000000000e+00 5.136195362272461643e+05 3.999999988750199131e-01 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.129220565295093838e+05 1.100392988491238430e+04 1.490000000000000000e+02
-5.647551387053359940e+04 -2.500000000000000000e+00 5.136195362272461643e+05 1.999999978729452843e-01 -4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.645959895757341292e+04 5.510207415190295251e+03 1.490000000000000000e+02
-7.510525802224247716e+06 0.000000000000000000e+00 5.136195362272461643e+05 2.559999997456779042e+01 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.076815322906800138e+05 2.928029646294698614e+04 5.500000000000000000e+02
-3.755262929373073392e+06 0.000000000000000000e+00 5.136195362272461643e+05 1.280000008361274411e+01 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.077366860799161368e+05 2.926885757992336585e+04 3.890000000000000000e+02
-1.877631444608981023e+06 0.000000000000000000e+00 5.136195362272461643e+05 6.399999973371026663e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.092096285562423582e+05 2.943382148847568169e+04 2.750000000000000000e+02
-1.408223591861608904e+06 0.000000000000000000e+00 5.136195362272461643e+05 4.800000008676697405e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.102206001144944748e+05 2.956043391551243258e+04 2.380000000000000000e+02
-9.388157337368297158e+05 0.000000000000000000e+00 5.136195362272461643e+05 3.200000025653209068e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.133598253531370428e+05 2.998791627561807763e+04 1.940000000000000000e+02
-7.041117969174422324e+05 0.000000000000000000e+00 5.136195362272461643e+05 2.400000007701352356e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.170624039115389460e+05 3.066624162635973698e+04 1.680000000000000000e+02
-5.867598276526473928e+05 0.000000000000000000e+00 5.136195362272461643e+05 1.999999995810769704e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.200933426527322154e+05 3.052712094030806475e+04 1.530000000000000000e+02
-5.280838482318714960e+05 0.000000000000000000e+00 5.136195362272461643e+05 1.800000007629549037e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.221368765395453374e+05 3.098619079639510892e+04 1.490000000000000000e+02
-4.694078636255242163e+05 0.000000000000000000e+00 5.136195362272461643e+05 1.600000001773050684e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.244596474496069422e+05 3.076726198958316672e+04 1.490000000000000000e+02
-4.107318778346590116e+05 0.000000000000000000e+00 5.136195362272461643e+05 1.399999991879064432e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.284183168793831428e+05 2.980681302195845274e+04 1.490000000000000000e+02
-3.813938923713875120e+05 0.000000000000000000e+00 5.136195362272461643e+05 1.300000012264961313e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.309477102623567916e+05 2.891068838763358508e+04 1.490000000000000000e+02
-3.520558989997520112e+05 0.000000000000000000e+00 5.136195362272461643e+05 1.200000005694806804e+00 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.345645756427404995e+05 2.850915419773420217e+04 1.490000000000000000e+02
-2.640419201293917722e+05 0.000000000000000000e+00 5.136195362272461643e+05 8.999999902264415041e-01 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.544975099645394948e+05 2.589093989465191771e+04 1.490000000000000000e+02
-2.347039304491818475e+05 0.000000000000000000e+00 5.136195362272461643e+05 7.999999962386944441e-01 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.339540717126654345e+05 2.272181640673144284e+04 1.490000000000000000e+02
-1.173519665765480895e+05 0.000000000000000000e+00 5.136195362272461643e+05 4.000000027275603109e-01 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.173637769893857039e+05 1.157490097179648001e+04 1.490000000000000000e+02
-5.867598278656935145e+04 0.000000000000000000e+00 5.136195362272461643e+05 1.999999996536948044e-01 0.000000000000000000e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.868302820333643467e+04 5.775516080164075902e+03 1.490000000000000000e+02
-7.792184709108668379e+06 2.500000000000000000e+00 5.136195362272461643e+05 2.560000014059463780e+01 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.143043192005889432e+05 3.054412927989770105e+04 5.610000000000000000e+02
-3.896092332553826272e+06 2.500000000000000000e+00 5.136195362272461643e+05 1.279999999801810340e+01 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.143739828491098597e+05 3.008476477650948436e+04 3.960000000000000000e+02
-1.948046156374920392e+06 2.500000000000000000e+00 5.136195362272461643e+05 6.399999966477608382e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.160198092858690943e+05 3.027823472742607191e+04 2.800000000000000000e+02
-1.461034619396518217e+06 2.500000000000000000e+00 5.136195362272461643e+05 4.799999981807784089e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.175394801337358658e+05 3.108555257640027048e+04 2.420000000000000000e+02
-9.740230774140780559e+05 2.500000000000000000e+00 5.136195362272461643e+05 3.199999980697978419e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.207702805188996426e+05 3.154435047816829319e+04 1.980000000000000000e+02
-7.305173125629296992e+05 2.500000000000000000e+00 5.136195362272461643e+05 2.400000000315317905e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.246049608762748539e+05 3.159275381347818984e+04 1.710000000000000000e+02
-6.087644234938479494e+05 2.500000000000000000e+00 5.136195362272461643e+05 1.999999988297785691e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.280346274881967111e+05 3.243938431587114610e+04 1.560000000000000000e+02
-5.478879815118578263e+05 2.500000000000000000e+00 5.136195362272461643e+05 1.799999990675024808e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.301949820641046390e+05 3.219084870478607627e+04 1.490000000000000000e+02
-4.870115385154252290e+05 2.500000000000000000e+00 5.136195362272461643e+05 1.599999989719472104e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.326604336868587998e+05 3.241791068034167620e+04 1.490000000000000000e+02
-4.261350998350281734e+05 2.500000000000000000e+00 5.136195362272461643e+05 1.400000002943577071e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.366350168299708166e+05 3.125925091628873997e+04 1.490000000000000000e+02
-3.956968763276964310e+05 2.500000000000000000e+00 5.136195362272461643e+05 1.299999995865167346e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.394548941441101488e+05 3.089102172103251723e+04 1.490000000000000000e+02
-3.652586570295287529e+05 2.500000000000000000e+00 5.136195362272461643e+05 1.200000002615305483e+00 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.434016182757114002e+05 2.948428734175753925e+04 1.490000000000000000e+02
-2.435057691665571765e+05 2.500000000000000000e+00 5.136195362272461643e+05 7.999999945602591644e-01 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.427410475860566658e+05 2.440104607983885580e+04 1.490000000000000000e+02
-1.217528859712253907e+05 2.500000000000000000e+00 5.136195362272461643e+05 4.000000018400109991e-01 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.217302748275108752e+05 1.217198511635067189e+04 1.490000000000000000e+02
-6.087644248556067760e+04 2.500000000000000000e+00 5.136195362272461643e+05 1.999999992771630819e-01 4.999999999999999584e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.085136383419208869e+04 5.982981370882172996e+03 1.490000000000000000e+02
-8.073924379845085554e+06 5.000000000000000000e+00 5.136195362272461643e+05 2.559999990896837474e+01 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.209627237889969547e+05 3.120449075596874172e+04 5.710000000000000000e+02
-4.036962211961744353e+06 5.000000000000000000e+00 5.136195362272461643e+05 1.280000002436390538e+01 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.211257333441058290e+05 3.143726296242222816e+04 4.030000000000000000e+02
-2.018481118760800920e+06 5.000000000000000000e+00 5.136195362272461643e+05 6.400000052703285647e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.230985331008011999e+05 3.144697426014727534e+04 2.850000000000000000e+02
-1.513860818100017728e+06 5.000000000000000000e+00 5.136195362272461643e+05 4.799999973036015888e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.246050203173220216e+05 3.188083522320982229e+04 2.470000000000000000e+02
-1.009240547479626723e+06 5.000000000000000000e+00 5.136195362272461643e+05 3.199999988617847624e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.279657607271686138e+05 3.270923500626681562e+04 2.010000000000000000e+02
-7.569304171786387451e+05 5.000000000000000000e+00 5.136195362272461643e+05 2.400000012291462870e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.322921167939999432e+05 3.333432237807541969e+04 1.740000000000000000e+02
-6.307753420093688183e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.999999992361728651e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.357637231442302873e+05 3.282283552767722722e+04 1.590000000000000000e+02
-5.676978109589157393e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.800000003114796909e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.382226437329704931e+05 3.438857379498038063e+04 1.510000000000000000e+02
-5.046202726040232228e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.599999990707672959e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.407454855246866355e+05 3.458447342198366096e+04 1.490000000000000000e+02
-4.415427433764677262e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.400000007240605360e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.450631958013931289e+05 3.305555858675501804e+04 1.490000000000000000e+02
-4.100039728458700120e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.299999996746604713e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.480727172277552017e+05 3.225553438947420727e+04 1.490000000000000000e+02
-3.784652066541404929e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.200000000009857848e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.521862650526319339e+05 3.070293594113762447e+04 1.490000000000000000e+02
-3.469264415829519276e+05 5.000000000000000000e+00 5.136195362272461643e+05 1.100000006826011179e+00 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.586584507859245932e+05 2.893747075719464920e+04 1.490000000000000000e+02
-2.838489040120755672e+05 5.000000000000000000e+00 5.136195362272461643e+05 8.999999969047679516e-01 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.765744911293674959e+05 2.778922609979606204e+04 1.490000000000000000e+02
-2.523101383264305769e+05 5.000000000000000000e+00 5.136195362272461643e+05 8.000000017726637269e-01 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.518134988861716120e+05 2.525522194225075509e+04 1.490000000000000000e+02
-1.261550703188484040e+05 5.000000000000000000e+00 5.136195362272461643e+05 4.000000045504988888e-01 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.261663196008828818e+05 1.248710571418301697e+04 1.490000000000000000e+02
-6.307753405755315180e+04 5.000000000000000000e+00 5.136195362272461643e+05 1.999999987815458402e-01 9.999999999999999167e-02 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.306813205446371285e+04 6.188899505317688636e+03 1.490000000000000000e+02
-8.355815989393969066e+06 7.500000000000000000e+00 5.136195362272461643e+05 2.560000009100813756e+01 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.276759163534972176e+05 3.259917773561674039e+04 5.800000000000000000e+02
-4.177907990559675265e+06 7.500000000000000000e+00 5.136195362272461643e+05 1.280000003282845178e+01 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.279836942421414715e+05 3.272309716302930246e+04 4.100000000000000000e+02
-2.088953995682666078e+06 7.500000000000000000e+00 5.136195362272461643e+05 6.400000017648385331e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.301613163905120746e+05 3.374789400574375031e+04 2.900000000000000000e+02
-1.566715501582680270e+06 7.500000000000000000e+00 5.136195362272461643e+05 4.800000028005573682e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.317704821514518990e+05 3.329084587763761374e+04 2.510000000000000000e+02
-1.044477001349844621e+06 7.500000000000000000e+00 5.136195362272461643e+05 3.200000019573340015e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.354777534588911512e+05 3.359597126271687739e+04 2.050000000000000000e+02
-7.833577470794150140e+05 7.500000000000000000e+00 5.136195362272461643e+05 2.400000002630434448e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.398026628856294556e+05 3.414295692898137349e+04 1.770000000000000000e+02
-6.527981243706044042e+05 7.500000000000000000e+00 5.136195362272461643e+05 2.000000007720308393e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.433477167515558249e+05 3.389372864051548095e+04 1.620000000000000000e+02
-5.875183136250192765e+05 7.500000000000000000e+00 5.136195362272461643e+05 1.800000012130507532e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.458186765473963460e+05 3.533619114978583093e+04 1.540000000000000000e+02
-5.222384963341107359e+05 7.500000000000000000e+00 5.136195362272461643e+05 1.599999996487576626e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.488895742872457777e+05 3.570942211250261607e+04 1.490000000000000000e+02
-4.569586868964959285e+05 7.500000000000000000e+00 5.136195362272461643e+05 1.400000004905050277e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.536454783816317795e+05 3.444704451599730965e+04 1.490000000000000000e+02
-4.243187782716163783e+05 7.500000000000000000e+00 5.136195362272461643e+05 1.299999997146619846e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.567374254876900814e+05 3.241689535197310033e+04 1.490000000000000000e+02
-3.916788711912478902e+05 7.500000000000000000e+00 5.136195362272461643e+05 1.199999994120160896e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.610540534998080984e+05 3.157351442676079023e+04 1.490000000000000000e+02
-3.590389675292572938e+05 7.500000000000000000e+00 5.136195362272461643e+05 1.100000001566703745e+00 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.677582302361667389e+05 2.990431657859893312e+04 1.490000000000000000e+02
-2.611192500929227099e+05 7.500000000000000000e+00 5.136195362272461643e+05 8.000000041441341914e-01 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.606711413513233420e+05 2.628677540240980306e+04 1.490000000000000000e+02
-1.305596237179529708e+05 7.500000000000000000e+00 5.136195362272461643e+05 3.999999980018703605e-01 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.305789905453586980e+05 1.302092525662330991e+04 1.490000000000000000e+02
-6.527981249347345874e+04 7.500000000000000000e+00 5.136195362272461643e+05 2.000000009448653360e-01 1.499999999999999667e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.529067996661869256e+04 6.514852319166693633e+03 1.490000000000000000e+02
-8.637920950569529086e+06 1.000000000000000000e+01 5.136195362272461643e+05 2.559999995577109289e+01 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.343490047521998058e+05 3.371161564613011433e+04 5.900000000000000000e+02
-4.318960502878494561e+06 1.000000000000000000e+01 5.136195362272461643e+05 1.280000005966442522e+01 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.347683984923972748e+05 3.357977770786982728e+04 4.170000000000000000e+02
-2.159480231511353515e+06 1.000000000000000000e+01 5.136195362272461643e+05 6.399999970772389801e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.371017477709757804e+05 3.442168166681634466e+04 2.950000000000000000e+02
-1.619610185456318082e+06 1.000000000000000000e+01 5.136195362272461643e+05 4.800000013118251196e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.389443367891917296e+05 3.460368494134462526e+04 2.550000000000000000e+02
-1.079740122098070104e+06 1.000000000000000000e+01 5.136195362272461643e+05 3.200000004182994573e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.428004181812200404e+05 3.424353941139803646e+04 2.080000000000000000e+02
-8.098050895170137519e+05 1.000000000000000000e+01 5.136195362272461643e+05 2.399999997042331135e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.475453035962484137e+05 3.566998205175168550e+04 1.800000000000000000e+02
-6.748375736432233825e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.999999994707075013e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.510091411896489153e+05 3.611085038161565899e+04 1.650000000000000000e+02
-6.073538146428957116e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.799999990387777471e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.538052348970973107e+05 3.619052124096760235e+04 1.560000000000000000e+02
-5.398700547508930322e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.599999983425844263e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.571467492282086168e+05 3.653982011109442828e+04 1.490000000000000000e+02
-4.723863002074005781e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.399999992315162922e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.621167245785681298e+05 3.481600731840242952e+04 1.490000000000000000e+02
-4.386444227459212416e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.299999996197514607e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.655958162709696917e+05 3.384428234986348252e+04 1.490000000000000000e+02
-4.049025407205657102e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.199999986554015630e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.700996348279800150e+05 3.290715057950015034e+04 1.490000000000000000e+02
-3.711606678399340017e+05 1.000000000000000000e+01 5.136195362272461643e+05 1.100000004012516186e+00 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.771849743588638958e+05 3.083056626133864120e+04 1.490000000000000000e+02
-2.699350304546406842e+05 1.000000000000000000e+01 5.136195362272461643e+05 8.000000008386563000e-01 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.695254489758416312e+05 2.634228374866777085e+04 1.490000000000000000e+02
-1.349675169112666917e+05 1.000000000000000000e+01 5.136195362272461643e+05 4.000000054099996927e-01 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.350044670072205481e+05 1.348915461582170246e+04 1.490000000000000000e+02
-6.748375755949434824e+04 1.000000000000000000e+01 5.136195362272461643e+05 2.000000000491341245e-01 1.999999999999999833e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -6.750503896323021036e+04 6.713190503642334988e+03 1.490000000000000000e+02
-9.202979931551493704e+06 1.500000000000000000e+01 5.136195362272461643e+05 2.560000002312811418e+01 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.479612398528186895e+05 3.659985837478861504e+04 6.090000000000000000e+02
-4.601489979194738902e+06 1.500000000000000000e+01 5.136195362272461643e+05 1.280000004889176957e+01 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.483999253067774989e+05 3.653893125397985568e+04 4.310000000000000000e+02
-2.300745000609766226e+06 1.500000000000000000e+01 5.136195362272461643e+05 6.400000055079154038e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.516898394197174057e+05 3.692621143255674542e+04 3.040000000000000000e+02
-1.725558746248630108e+06 1.500000000000000000e+01 5.136195362272461643e+05 4.800000029602006890e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.534932255442350870e+05 3.607904751098965789e+04 2.640000000000000000e+02
-1.150372489971763222e+06 1.500000000000000000e+01 5.136195362272461643e+05 3.199999998795857614e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.576738011763043178e+05 3.733765504000699002e+04 2.150000000000000000e+02
-8.627793631673383061e+05 1.500000000000000000e+01 5.136195362272461643e+05 2.399999987103604848e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.629666872030675877e+05 3.815470300221855723e+04 1.860000000000000000e+02
-7.189828034054253949e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.999999991383727638e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.669675221492591081e+05 3.969296366655795282e+04 1.700000000000000000e+02
-6.470845202822556021e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.799999984504899286e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.700715790602586349e+05 3.985699206389451138e+04 1.610000000000000000e+02
-5.751862449370310642e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.599999999262040840e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.736986025307602249e+05 3.971742228063857328e+04 1.520000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.399999996022659898e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.793456964616019977e+05 3.714029155834468838e+04 1.490000000000000000e+02
-4.673388248887902009e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.300000001841224551e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.830920350583407562e+05 3.595518589679992874e+04 1.490000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.200000009939877099e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.879833391537920688e+05 3.516986965300425072e+04 1.490000000000000000e+02
-3.954405461599774426e+05 1.500000000000000000e+01 5.136195362272461643e+05 1.100000007186212825e+00 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.958902257042287965e+05 3.341389238883479993e+04 1.490000000000000000e+02
-3.235422608447295497e+05 1.500000000000000000e+01 5.136195362272461643e+05 8.999999942096640337e-01 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.197573260757426615e+05 3.217762220593652819e+04 1.490000000000000000e+02
-2.875931234879523399e+05 1.500000000000000000e+01 5.136195362272461643e+05 8.000000024667957010e-01 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.874993000797716668e+05 2.851490006216204711e+04 1.490000000000000000e+02
-1.437965622454679105e+05 1.500000000000000000e+01 5.136195362272461643e+05 4.000000026284012411e-01 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.438483707486595667e+05 1.403168554831816982e+04 1.490000000000000000e+02
-7.189828103594151617e+04 1.500000000000000000e+01 5.136195362272461643e+05 2.000000010727694399e-01 2.999999999999999334e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -7.192727302165757283e+04 7.115070229270657364e+03 1.490000000000000000e+02
-1.033763038155472092e+07 2.500000000000000000e+01 5.136195362272461643e+05 2.560000007685099277e+01 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.757169481253564591e+05 4.127281836306049809e+04 6.460000000000000000e+02
-5.168815196942456998e+06 2.500000000000000000e+01 5.136195362272461643e+05 1.280000005369267768e+01 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.765972119344760431e+05 4.126397131843680108e+04 4.560000000000000000e+02
-2.584407579327312764e+06 2.500000000000000000e+01 5.136195362272461643e+05 6.399999979438545594e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.806656440649614087e+05 4.205214793119369278e+04 3.230000000000000000e+02
-1.938305680468055420e+06 2.500000000000000000e+01 5.136195362272461643e+05 4.799999974605425379e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.831782285384749994e+05 4.196194426885850407e+04 2.790000000000000000e+02
-1.292203798149148235e+06 2.500000000000000000e+01 5.136195362272461643e+05 3.200000010732654054e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.880942489012656733e+05 4.275342973992719635e+04 2.280000000000000000e+02
-9.691528419344777940e+05 2.500000000000000000e+01 5.136195362272461643e+05 2.399999991513689590e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.942946900665767025e+05 4.438534670974697656e+04 1.970000000000000000e+02
-8.076273753237925703e+05 2.500000000000000000e+01 5.136195362272461643e+05 2.000000010374390236e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.988980987996460753e+05 4.357614052904835262e+04 1.800000000000000000e+02
-7.268646368467793800e+05 2.500000000000000000e+01 5.136195362272461643e+05 1.800000006997669821e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.025168350170481135e+05 4.486647586182934174e+04 1.710000000000000000e+02
-6.461018971090220148e+05 2.500000000000000000e+01 5.136195362272461643e+05 1.600000000498855490e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.069736898264475167e+05 4.393467853069894772e+04 1.610000000000000000e+02
-5.653391655168795260e+05 2.500000000000000000e+01 5.136195362272461643e+05 1.400000014171755680e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.135565327597837313e+05 4.232199517640661361e+04 1.510000000000000000e+02
-5.249577901913573733e+05 2.500000000000000000e+01 5.136195362272461643e+05 1.299999997409574615e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.179043094154187129e+05 4.087451240442584094e+04 1.490000000000000000e+02
-4.845764218195824651e+05 2.500000000000000000e+01 5.136195362272461643e+05 1.199999997867579493e+00 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.237994510380484862e+05 3.999366339484150376e+04 1.490000000000000000e+02
-3.230509500655619777e+05 2.500000000000000000e+01 5.136195362272461643e+05 8.000000039913786054e-01 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.229863380703414441e+05 3.181020179508184083e+04 1.490000000000000000e+02
-1.615254744978905946e+05 2.500000000000000000e+01 5.136195362272461643e+05 4.000000006710922595e-01 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.615038771683433442e+05 1.605838784826847404e+04 1.490000000000000000e+02
-8.076273659612324263e+04 2.500000000000000000e+01 5.136195362272461643e+05 1.999999987189044204e-01 4.999999999999998890e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.076054460365428531e+04 7.910587698764717970e+03 1.490000000000000000e+02
-1.147988592088616826e+07 3.500000000000000000e+01 5.136195362272461643e+05 2.560000007819986223e+01 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.038149704441467766e+05 4.634479803141984303e+04 6.800000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 5.136195362272461643e+05 1.279999993318134166e+01 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.054529418283252744e+05 4.660487251082919829e+04 4.810000000000000000e+02
-2.869971473815604579e+06 3.500000000000000000e+01 5.136195362272461643e+05 6.400000005264805836e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.102217480293764966e+05 4.673157279687275150e+04 3.400000000000000000e+02
-2.152478610313224141e+06 3.500000000000000000e+01 5.136195362272461643e+05 4.800000014990432717e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.134383553246654337e+05 4.769768938317204447e+04 2.940000000000000000e+02
-1.434985733257843880e+06 3.500000000000000000e+01 5.136195362272461643e+05 3.199999994493042177e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.190252376622809679e+05 4.873015637215556490e+04 2.400000000000000000e+02
-1.076239302249670960e+06 3.500000000000000000e+01 5.136195362272461643e+05 2.400000001012774664e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.260328349903907510e+05 4.911305509550304851e+04 2.080000000000000000e+02
-8.968660806694781641e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.999999990723000831e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.314497062520395848e+05 5.012605185144212010e+04 1.900000000000000000e+02
-8.071794739501947770e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.799999994655975488e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.352363092465684167e+05 5.087347877922189946e+04 1.800000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.600000010457682142e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.409219284376330907e+05 4.942990118974602228e+04 1.700000000000000000e+02
-6.278062639643331058e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.400000010221412960e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.481263005722284433e+05 4.746049714993891394e+04 1.590000000000000000e+02
-5.829629524691014085e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.299999994045637708e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.531578973549398943e+05 4.482202203034004924e+04 1.530000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.199999998974088156e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.599657743716552504e+05 4.333827864128726651e+04 1.490000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 5.136195362272461643e+05 1.100000009287728453e+00 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.704403609043128672e+05 4.203438738058788294e+04 1.490000000000000000e+02
-4.035897353482895414e+05 3.500000000000000000e+01 5.136195362272461643e+05 8.999999937002268746e-01 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.024299322610783856e+05 3.969353100612247363e+04 1.490000000000000000e+02
-3.587464337260693428e+05 3.500000000000000000e+01 5.136195362272461643e+05 7.999999995411419818e-01 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -3.588433481606009300e+05 3.570877306090948696e+04 1.490000000000000000e+02
-1.793732181785777211e+05 3.500000000000000000e+01 5.136195362272461643e+05 4.000000027042153183e-01 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.793910274370844127e+05 1.800377912907486461e+04 1.490000000000000000e+02
-8.968660891091931262e+04 3.500000000000000000e+01 5.136195362272461643e+05 2.000000009543458357e-01 6.999999999999999556e-01 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.970688088939624140e+04 8.857279405537257844e+03 1.490000000000000000e+02
-1.614412267098987289e+07 7.500000000000000000e+01 5.136195362272461643e+05 2.560000000581829838e+01 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.222404251237889985e+05 6.836089874906987825e+04 8.070000000000000000e+02
-8.072061297699954361e+06 7.500000000000000000e+01 5.136195362272461643e+05 1.279999994297702592e+01 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.263701164351334446e+05 6.959223054774015327e+04 5.710000000000000000e+02
-4.036030642432196531e+06 7.500000000000000000e+01 5.136195362272461643e+05 6.399999961311733543e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.338536020325272111e+05 7.073891248723016179e+04 4.030000000000000000e+02
-3.027023028211280238e+06 7.500000000000000000e+01 5.136195362272461643e+05 4.800000044540636779e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.387341544691269519e+05 7.137875754336590762e+04 3.490000000000000000e+02
-2.018015329202209832e+06 7.500000000000000000e+01 5.136195362272461643e+05 3.199999993319574632e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.482615845399064128e+05 7.330917806295020273e+04 2.850000000000000000e+02
-1.513511504415399628e+06 7.500000000000000000e+01 5.136195362272461643e+05 2.400000006904347227e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.574944157069585053e+05 7.456608007561364502e+04 2.470000000000000000e+02
-1.261259577156528365e+06 7.500000000000000000e+01 5.136195362272461643e+05 1.999999990124317062e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.664741476741611259e+05 7.655427776328542677e+04 2.250000000000000000e+02
-1.135133608707270119e+06 7.500000000000000000e+01 5.136195362272461643e+05 1.799999974091432753e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.721282785490637762e+05 7.240901733928403701e+04 2.140000000000000000e+02
-1.009007673156478326e+06 7.500000000000000000e+01 5.136195362272461643e+05 1.600000010226183100e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.797912045341852936e+05 6.881196687618104625e+04 2.010000000000000000e+02
-8.828817020716022234e+05 7.500000000000000000e+01 5.136195362272461643e+05 1.399999990013955031e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.902741324615519261e+05 6.553939451682464278e+04 1.880000000000000000e+02
-8.198187344976576278e+05 7.500000000000000000e+01 5.136195362272461643e+05 1.300000008400775453e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.981808081250817049e+05 6.354762164630477491e+04 1.810000000000000000e+02
-7.567557486879035132e+05 7.500000000000000000e+01 5.136195362272461643e+05 1.199999997870773827e+00 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.083247433029707172e+05 6.099176559622731293e+04 1.740000000000000000e+02
-5.675668121742649237e+05 7.500000000000000000e+01 5.136195362272461643e+05 8.999999994470173625e-01 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.675529455135996686e+05 5.623924248098527460e+04 1.510000000000000000e+02
-5.045038296877926914e+05 7.500000000000000000e+01 5.136195362272461643e+05 7.999999941867976805e-01 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -5.045912189798849868e+05 4.968428392572377925e+04 1.490000000000000000e+02
-2.522519182985739317e+05 7.500000000000000000e+01 5.136195362272461643e+05 4.000000025715377272e-01 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.522703895440978231e+05 2.464909033888266276e+04 1.490000000000000000e+02
-1.261259582941792614e+05 7.500000000000000000e+01 5.136195362272461643e+05 1.999999999298105458e-01 1.499999999999999778e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.261252118768187502e+05 1.249187277946864560e+04 1.490000000000000000e+02
-3.181509788923549280e+07 2.000000000000000000e+02 5.136195362272461643e+05 2.560000001017147042e+01 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.447786998556846520e+05 1.567047411818066030e+05 1.133000000000000000e+03
-1.590754898164419271e+07 2.000000000000000000e+02 5.136195362272461643e+05 1.280000003487904436e+01 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.556432124625196448e+05 1.595333296980997839e+05 8.010000000000000000e+02
-7.953774428746283054e+06 2.000000000000000000e+02 5.136195362272461643e+05 6.399999967490254349e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.730734394406629726e+05 1.634810524589268607e+05 5.660000000000000000e+02
-5.965330821235354058e+06 2.000000000000000000e+02 5.136195362272461643e+05 4.799999975356696424e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -8.828351252167505445e+05 1.664754156389562704e+05 4.900000000000000000e+02
-3.976887262515401468e+06 2.000000000000000000e+02 5.136195362272461643e+05 3.200000022482768713e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.023131391080031171e+05 1.695833473116065143e+05 4.000000000000000000e+02
-2.982665441926423926e+06 2.000000000000000000e+02 5.136195362272461643e+05 2.400000012870913135e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.207296213249347638e+05 1.656426997783821134e+05 3.470000000000000000e+02
-2.485554519430899061e+06 2.000000000000000000e+02 5.136195362272461643e+05 1.999999998247428801e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.365707921223813901e+05 1.490017268293784000e+05 3.160000000000000000e+02
-2.236999059868711513e+06 2.000000000000000000e+02 5.136195362272461643e+05 1.799999992291983375e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.472326336417754646e+05 1.444207804370576923e+05 3.000000000000000000e+02
-1.988443612179283984e+06 2.000000000000000000e+02 5.136195362272461643e+05 1.599999995889947568e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.619910850298299920e+05 1.369488329453056795e+05 2.830000000000000000e+02
-1.739888162931361934e+06 2.000000000000000000e+02 5.136195362272461643e+05 1.399999998233869780e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.823654076056734193e+05 1.303341373002605687e+05 2.650000000000000000e+02
-1.615610436084021349e+06 2.000000000000000000e+02 5.136195362272461643e+05 1.299999997616789971e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.975541354964632774e+05 1.250773672499500244e+05 2.550000000000000000e+02
-1.491332705572343664e+06 2.000000000000000000e+02 5.136195362272461643e+05 1.199999994051203389e+00 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -1.017514350421173498e+06 1.225048086116817285e+05 2.450000000000000000e+02
-9.942218068023589440e+05 2.000000000000000000e+02 5.136195362272461643e+05 7.999999985184610418e-01 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -9.942186921771919588e+05 9.791559252787654987e+04 2.000000000000000000e+02
-4.971109018201139988e+05 2.000000000000000000e+02 5.136195362272461643e+05 3.999999979870270672e-01 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -4.971397262249157066e+05 4.956802809001822607e+04 1.490000000000000000e+02
-2.485554531897301204e+05 2.000000000000000000e+02 5.136195362272461643e+05 2.000000008278511876e-01 3.999999999999999112e+00 1.224744871391588857e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272308059e+06 -2.485399003483440611e+05 2.474910980212209688e+04 1.490000000000000000e+02
-2.865438211824788712e+06 -4.500000000000000000e+01 4.193685952272308059e+05 2.559999992427525939e+01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.167843482697114814e+04 1.016432221561465121e+04 4.160000000000000000e+02
-1.432719100224903552e+06 -4.500000000000000000e+01 4.193685952272308059e+05 1.279999991132524073e+01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.025472028726951976e+04 9.915152873449076651e+03 2.940000000000000000e+02
-7.163595560573706171e+05 -4.500000000000000000e+01 4.193685952272308059e+05 6.400000008774894056e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.920152732973490492e+04 9.814457476144416432e+03 2.080000000000000000e+02
-5.372696690475160722e+05 -4.500000000000000000e+01 4.193685952272308059e+05 4.800000024489385453e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.872127606302956701e+04 9.756365439324843464e+03 1.800000000000000000e+02
-3.581797789743740577e+05 -4.500000000000000000e+01 4.193685952272308059e+05 3.200000012836285102e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.821195473809441319e+04 9.555989461028912046e+03 1.490000000000000000e+02
-2.686348346556701581e+05 -4.500000000000000000e+01 4.193685952272308059e+05 2.400000013423203349e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.799433686737643438e+04 9.508540379512476648e+03 1.490000000000000000e+02
-2.238623589768754609e+05 -4.500000000000000000e+01 4.193685952272308059e+05 1.999999982273748200e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.768260141209067660e+04 9.416155705923501955e+03 1.490000000000000000e+02
-1.790898888873145042e+05 -4.500000000000000000e+01 4.193685952272308059e+05 1.600000001058844656e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.694487601473915856e+04 9.489700131027191674e+03 1.490000000000000000e+02
-1.567036527034753817e+05 -4.500000000000000000e+01 4.193685952272308059e+05 1.400000000274974399e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.637076963849035383e+04 9.258111189379571442e+03 1.490000000000000000e+02
-1.343174165510639723e+05 -4.500000000000000000e+01 4.193685952272308059e+05 1.199999999771881320e+00 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.526015606230932462e+04 9.303847048714240373e+03 1.490000000000000000e+02
-1.007380615286286484e+05 -4.500000000000000000e+01 4.193685952272308059e+05 8.999999919252211766e-01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.127589530507998279e+04 7.849115567874449880e+03 1.490000000000000000e+02
-8.954494413762982003e+04 -4.500000000000000000e+01 4.193685952272308059e+05 7.999999977953545782e-01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.843774312632982765e+04 7.099312126344104399e+03 1.490000000000000000e+02
-6.715870847671336378e+04 -4.500000000000000000e+01 4.193685952272308059e+05 6.000000016833073602e-01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.850580899663655873e+04 5.777342551269593059e+03 1.490000000000000000e+02
-4.477247190673694422e+04 -4.500000000000000000e+01 4.193685952272308059e+05 3.999999974496628585e-01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.280391829982350464e+04 3.803538596246677571e+03 1.490000000000000000e+02
-2.238623621571446711e+04 -4.500000000000000000e+01 4.193685952272308059e+05 2.000000010686465712e-01 -8.999999999999999112e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.639624427422374720e+04 1.922330565183917315e+03 1.490000000000000000e+02
-3.617120482624097727e+06 -3.500000000000000000e+01 4.193685952272308059e+05 2.559999990507545675e+01 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.313396404004764918e+04 1.352294529900773523e+04 4.680000000000000000e+02
-1.808560249732010532e+06 -3.500000000000000000e+01 4.193685952272308059e+05 1.280000001212961180e+01 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.244101739413173345e+04 1.302415816471671496e+04 3.310000000000000000e+02
-9.042801208508387208e+05 -3.500000000000000000e+01 4.193685952272308059e+05 6.399999977647648386e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.280787131643932662e+04 1.305703399718106630e+04 2.340000000000000000e+02
-6.782100967229751404e+05 -3.500000000000000000e+01 4.193685952272308059e+05 4.800000026300952349e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.318263313287661003e+04 1.325469514392851852e+04 2.020000000000000000e+02
-4.521400591992595582e+05 -3.500000000000000000e+01 4.193685952272308059e+05 3.199999980145738387e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.422603121891319461e+04 1.322224854442507058e+04 1.650000000000000000e+02
-3.391050457418665756e+05 -3.500000000000000000e+01 4.193685952272308059e+05 2.399999994610229948e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.569895776442412171e+04 1.330172662952201608e+04 1.490000000000000000e+02
-2.825875393635137589e+05 -3.500000000000000000e+01 4.193685952272308059e+05 2.000000004322019187e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.650449216779472772e+04 1.354858394598015002e+04 1.490000000000000000e+02
-2.260700311062606343e+05 -3.500000000000000000e+01 4.193685952272308059e+05 1.600000000735978256e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.816580914258230769e+04 1.401079328188706495e+04 1.490000000000000000e+02
-1.978112775114895194e+05 -3.500000000000000000e+01 4.193685952272308059e+05 1.400000002721294434e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.910940825672926439e+04 1.388783141584150144e+04 1.490000000000000000e+02
-1.695525240156945656e+05 -3.500000000000000000e+01 4.193685952272308059e+05 1.200000005407109827e+00 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.004792154320708214e+05 1.292805895984027848e+04 1.490000000000000000e+02
-1.271643910086128599e+05 -3.500000000000000000e+01 4.193685952272308059e+05 8.999999898780755014e-01 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.015676667104949302e+05 1.120612049142346768e+04 1.490000000000000000e+02
-1.130350149142762821e+05 -3.500000000000000000e+01 4.193685952272308059e+05 7.999999958465296990e-01 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.874512558113543491e+04 1.047180020609763596e+04 1.490000000000000000e+02
-5.651750798716081044e+04 -3.500000000000000000e+01 4.193685952272308059e+05 4.000000016744753584e-01 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.422524272993268096e+04 5.500439072596046572e+03 1.490000000000000000e+02
-2.825875395818750258e+04 -3.500000000000000000e+01 4.193685952272308059e+05 2.000000005867460795e-01 -7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.710724319050963823e+04 2.775564029044116978e+03 1.490000000000000000e+02
-4.121985536105464678e+06 -3.000000000000000000e+01 4.193685952272308059e+05 2.559999999143916583e+01 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041459761160908092e+05 1.487618135771147900e+04 4.990000000000000000e+02
-2.060992779707408743e+06 -3.000000000000000000e+01 4.193685952272308059e+05 1.280000006810210067e+01 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.038450769580693741e+05 1.453810772482861830e+04 3.530000000000000000e+02
-1.030496383543667034e+06 -3.000000000000000000e+01 4.193685952272308059e+05 6.399999994861937935e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.047923365778940497e+05 1.471495947341692954e+04 2.490000000000000000e+02
-7.728722837064291816e+05 -3.000000000000000000e+01 4.193685952272308059e+05 4.799999971606381699e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.055603678779995826e+05 1.481425028183945687e+04 2.160000000000000000e+02
-5.152481934377307189e+05 -3.000000000000000000e+01 4.193685952272308059e+05 3.200000007777189737e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.071796857415245468e+05 1.528595206966835940e+04 1.760000000000000000e+02
-3.864361467377879308e+05 -3.000000000000000000e+01 4.193685952272308059e+05 2.400000016139318237e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.094106340001422213e+05 1.532518979539464635e+04 1.530000000000000000e+02
-3.220301215795779717e+05 -3.000000000000000000e+01 4.193685952272308059e+05 2.000000009090137976e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.108658079588722030e+05 1.556354602454425731e+04 1.490000000000000000e+02
-2.576240959989206167e+05 -3.000000000000000000e+01 4.193685952272308059e+05 1.599999999417306196e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.135970625861643930e+05 1.554414527399284452e+04 1.490000000000000000e+02
-2.254210851176645374e+05 -3.000000000000000000e+01 4.193685952272308059e+05 1.400000006437374989e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.153026654814944050e+05 1.585546298873079104e+04 1.490000000000000000e+02
-2.093195790213565633e+05 -3.000000000000000000e+01 4.193685952272308059e+05 1.300000005875244113e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.166596694429726194e+05 1.594435754629851908e+04 1.490000000000000000e+02
-1.932180723506116774e+05 -3.000000000000000000e+01 4.193685952272308059e+05 1.200000001745515910e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.181561764965900074e+05 1.504626545709252423e+04 1.490000000000000000e+02
-1.771165670979189163e+05 -3.000000000000000000e+01 4.193685952272308059e+05 1.100000006422741095e+00 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.199845509447937802e+05 1.460341367996917688e+04 1.490000000000000000e+02
-1.288120474366943090e+05 -3.000000000000000000e+01 4.193685952272308059e+05 7.999999962135390108e-01 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.205334317959126347e+05 1.254399311663411754e+04 1.490000000000000000e+02
-6.440602355488132889e+04 -3.000000000000000000e+01 4.193685952272308059e+05 3.999999970915487646e-01 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.380485498176604597e+04 6.370269120450880109e+03 1.490000000000000000e+02
-3.220301204187747862e+04 -3.000000000000000000e+01 4.193685952272308059e+05 2.000000001880855305e-01 -5.999999999999999778e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.190443913065396555e+04 3.220248006911865104e+03 1.490000000000000000e+02
-2.623574655185506213e+06 -2.000000000000000000e+01 4.193685952272308059e+05 1.279999995982905858e+01 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.270189398355653393e+05 1.793460460795440304e+04 3.980000000000000000e+02
-1.311787330022793263e+06 -2.000000000000000000e+01 4.193685952272308059e+05 6.399999991770302543e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.290826175991160126e+05 1.808079657683026380e+04 2.810000000000000000e+02
-9.838404959739185870e+05 -2.000000000000000000e+01 4.193685952272308059e+05 4.799999986298819188e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305571293396749534e+05 1.834954226984380875e+04 2.440000000000000000e+02
-6.558936679473903496e+05 -2.000000000000000000e+01 4.193685952272308059e+05 3.200000010209393952e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.331050647994625615e+05 1.868016965428561161e+04 1.990000000000000000e+02
-4.919202501374092535e+05 -2.000000000000000000e+01 4.193685952272308059e+05 2.400000003641109991e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.365394375947159715e+05 1.981857501376386426e+04 1.720000000000000000e+02
-4.099335441442755982e+05 -2.000000000000000000e+01 4.193685952272308059e+05 2.000000014563450446e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.389986146452644898e+05 1.961903490963102740e+04 1.570000000000000000e+02
-3.279468353278407594e+05 -2.000000000000000000e+01 4.193685952272308059e+05 1.600000011711356196e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.431700910038498405e+05 1.975386108341419822e+04 1.490000000000000000e+02
-2.869534782752197352e+05 -2.000000000000000000e+01 4.193685952272308059e+05 1.399999997383688966e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.464440450487441267e+05 2.041315334886923665e+04 1.490000000000000000e+02
-2.664568000654256321e+05 -2.000000000000000000e+01 4.193685952272308059e+05 1.299999991764087870e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.488400239823759766e+05 1.980907973971612228e+04 1.490000000000000000e+02
-2.459601260795797571e+05 -2.000000000000000000e+01 4.193685952272308059e+05 1.200000006752452775e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.516256996391407156e+05 1.893003352801761866e+04 1.490000000000000000e+02
-2.254634484116988024e+05 -2.000000000000000000e+01 4.193685952272308059e+05 1.100000003776758994e+00 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.556627607166235102e+05 1.858611180152345332e+04 1.490000000000000000e+02
-1.639734176481657778e+05 -2.000000000000000000e+01 4.193685952272308059e+05 8.000000057788142493e-01 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.618246395058544585e+05 1.625774380963382100e+04 1.490000000000000000e+02
-8.198670917116329656e+04 -2.000000000000000000e+01 4.193685952272308059e+05 4.000000045827567519e-01 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.198419554659671849e+04 8.256738059553372295e+03 1.490000000000000000e+02
-4.099335403426313860e+04 -2.000000000000000000e+01 4.193685952272308059e+05 1.999999996015837944e-01 -4.000000000000000222e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.099294464430653170e+04 3.977509204998107180e+03 1.490000000000000000e+02
-3.191421170579890721e+06 -1.000000000000000000e+01 4.193685952272308059e+05 1.279999995747945718e+01 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.509251976491628448e+05 2.140084841193521424e+04 4.390000000000000000e+02
-1.595710579568853835e+06 -1.000000000000000000e+01 4.193685952272308059e+05 6.399999955793846951e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.538140034293704957e+05 2.148170774693745625e+04 3.100000000000000000e+02
-1.196782946010622429e+06 -1.000000000000000000e+01 4.193685952272308059e+05 4.800000012303177854e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.558837292813879030e+05 2.222731097232971297e+04 2.690000000000000000e+02
-7.978552908281316049e+05 -1.000000000000000000e+01 4.193685952272308059e+05 3.199999982082962990e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.594413098674013454e+05 2.255840070638619363e+04 2.190000000000000000e+02
-5.983914732338284375e+05 -1.000000000000000000e+01 4.193685952272308059e+05 2.400000007068114893e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.638988232671822479e+05 2.265168153084492951e+04 1.900000000000000000e+02
-4.986595607897204463e+05 -1.000000000000000000e+01 4.193685952272308059e+05 2.000000004933652153e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.670863015494653373e+05 2.365050772898880314e+04 1.730000000000000000e+02
-3.989276488510438940e+05 -1.000000000000000000e+01 4.193685952272308059e+05 1.600000004826349409e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.727789594035066548e+05 2.451992886996130255e+04 1.550000000000000000e+02
-3.490616918181939400e+05 -1.000000000000000000e+01 4.193685952272308059e+05 1.400000000507216846e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.770259418018866854e+05 2.422705361209504554e+04 1.490000000000000000e+02
-3.241287119734091684e+05 -1.000000000000000000e+01 4.193685952272308059e+05 1.299999993019927302e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.801792461478915066e+05 2.414312290776393274e+04 1.490000000000000000e+02
-2.991957369835638092e+05 -1.000000000000000000e+01 4.193685952272308059e+05 1.200000005004598913e+00 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.840373312541474297e+05 2.356809040705203006e+04 1.490000000000000000e+02
-1.994638226505711500e+05 -1.000000000000000000e+01 4.193685952272308059e+05 7.999999952942866699e-01 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.990305643101215828e+05 2.011335136911658265e+04 1.490000000000000000e+02
-9.973191295613578404e+04 -1.000000000000000000e+01 4.193685952272308059e+05 4.000000041880796275e-01 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.973787018259766046e+04 1.004060254828446887e+04 1.490000000000000000e+02
-4.986595601809812797e+04 -1.000000000000000000e+01 4.193685952272308059e+05 2.000000002492150208e-01 -2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.987525379228647944e+04 4.878737587672331756e+03 1.490000000000000000e+02
-3.332572661298056133e+06 -7.500000000000000000e+00 4.193685952272308059e+05 1.279999992557752897e+01 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.569093877757604932e+05 2.200101847996473953e+04 4.490000000000000000e+02
-1.666286336933082435e+06 -7.500000000000000000e+00 4.193685952272308059e+05 6.399999986925037021e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.600894747550668835e+05 2.256807513863138956e+04 3.170000000000000000e+02
-1.249714752623627894e+06 -7.500000000000000000e+00 4.193685952272308059e+05 4.799999989901167829e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.623746082612318860e+05 2.262923879784398741e+04 2.750000000000000000e+02
-8.331431643113414757e+05 -7.500000000000000000e+00 4.193685952272308059e+05 3.199999977502911985e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.660777988036499592e+05 2.343039223191080600e+04 2.240000000000000000e+02
-6.248573716101279715e+05 -7.500000000000000000e+00 4.193685952272308059e+05 2.399999976891988851e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.708007443854498852e+05 2.346107789320245865e+04 1.940000000000000000e+02
-5.207144829888570821e+05 -7.500000000000000000e+00 4.193685952272308059e+05 2.000000006273952025e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.741660256208970677e+05 2.442735877647281086e+04 1.770000000000000000e+02
-4.165715854541051667e+05 -7.500000000000000000e+00 4.193685952272308059e+05 1.600000001420335050e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.802374208148716134e+05 2.539013992733342820e+04 1.580000000000000000e+02
-3.645001351696867496e+05 -7.500000000000000000e+00 4.193685952272308059e+05 1.399999993166753942e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.847434784601570864e+05 2.610341250460184165e+04 1.490000000000000000e+02
-3.384644138063541031e+05 -7.500000000000000000e+00 4.193685952272308059e+05 1.300000003554161676e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.881251783684986585e+05 2.550502171297985115e+04 1.490000000000000000e+02
-3.124286865667905076e+05 -7.500000000000000000e+00 4.193685952272308059e+05 1.199999991371691888e+00 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.922054044179951306e+05 2.411812250595078513e+04 1.490000000000000000e+02
-2.343215154957369668e+05 -7.500000000000000000e+00 4.193685952272308059e+05 8.999999957205424561e-01 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.283311460556424572e+05 2.338202215089869787e+04 1.490000000000000000e+02
-2.082857938696892234e+05 -7.500000000000000000e+00 4.193685952272308059e+05 8.000000050988936851e-01 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.078443547693566361e+05 2.075837986096773966e+04 1.490000000000000000e+02
-1.041428965410063538e+05 -7.500000000000000000e+00 4.193685952272308059e+05 4.000000010367627534e-01 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041137266850144370e+05 1.030405954647719227e+04 1.490000000000000000e+02
-5.207144775824177486e+04 -7.500000000000000000e+00 4.193685952272308059e+05 1.999999985508486289e-01 -1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.205039961870650586e+04 5.134537934040228720e+03 1.490000000000000000e+02
-3.473554734832807910e+06 -5.000000000000000000e+00 4.193685952272308059e+05 1.279999993547909298e+01 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.630486635726665845e+05 2.283960347948848357e+04 4.580000000000000000e+02
-1.736777388410659507e+06 -5.000000000000000000e+00 4.193685952272308059e+05 6.400000045103080737e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.663880907113326248e+05 2.343870948686931661e+04 3.240000000000000000e+02
-1.302583028116482776e+06 -5.000000000000000000e+00 4.193685952272308059e+05 4.799999985216776288e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.688556501121225301e+05 2.384066886942895144e+04 2.800000000000000000e+02
-8.683886876039505005e+05 -5.000000000000000000e+00 4.193685952272308059e+05 3.199999998225551145e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.727817622174702701e+05 2.459636447008193500e+04 2.290000000000000000e+02
-6.512915208893925883e+05 -5.000000000000000000e+00 4.193685952272308059e+05 2.400000017781083184e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.777673647438169573e+05 2.420287261538975508e+04 1.980000000000000000e+02
-5.427429316046541790e+05 -5.000000000000000000e+00 4.193685952272308059e+05 2.000000005716245255e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.813431465480042098e+05 2.512443335446995479e+04 1.810000000000000000e+02
-4.341943435008304659e+05 -5.000000000000000000e+00 4.193685952272308059e+05 1.599999998003061474e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.876971872659353539e+05 2.637603622568088758e+04 1.620000000000000000e+02
-3.799200482301935554e+05 -5.000000000000000000e+00 4.193685952272308059e+05 1.399999989655484889e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.925154631286802469e+05 2.690479243277873684e+04 1.510000000000000000e+02
-3.527829028386159916e+05 -5.000000000000000000e+00 4.193685952272308059e+05 1.299999993749849869e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.959564223687559424e+05 2.596668807786256002e+04 1.490000000000000000e+02
-3.256457557098154211e+05 -5.000000000000000000e+00 4.193685952272308059e+05 1.199999991442572744e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.002814373593892087e+05 2.550400405797397252e+04 1.490000000000000000e+02
-2.985086119274259545e+05 -5.000000000000000000e+00 4.193685952272308059e+05 1.100000001466773236e+00 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.070761777713687916e+05 2.427648828576669621e+04 1.490000000000000000e+02
-2.442343168279397651e+05 -5.000000000000000000e+00 4.193685952272308059e+05 8.999999937498845970e-01 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.396054455428779765e+05 2.417888588202478059e+04 1.490000000000000000e+02
-2.170971725608277193e+05 -5.000000000000000000e+00 4.193685952272308059e+05 8.000000019878892310e-01 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.168076728493884439e+05 2.159284470963513741e+04 1.490000000000000000e+02
-1.085485857901713025e+05 -5.000000000000000000e+00 4.193685952272308059e+05 3.999999991874077510e-01 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.085462896628340386e+05 1.061741725917052645e+04 1.490000000000000000e+02
-5.427429264435944788e+04 -5.000000000000000000e+00 4.193685952272308059e+05 1.999999986697813537e-01 -1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.427599395438827923e+04 5.399015498051167924e+03 1.490000000000000000e+02
-3.614432948274436407e+06 -2.500000000000000000e+00 4.193685952272308059e+05 1.280000008016512503e+01 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.692229755791086354e+05 2.380692757352867920e+04 4.670000000000000000e+02
-1.807216442984488793e+06 -2.500000000000000000e+00 4.193685952272308059e+05 6.399999929759603745e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.727493913744863530e+05 2.449094572998426520e+04 3.300000000000000000e+02
-1.355412336184289074e+06 -2.500000000000000000e+00 4.193685952272308059e+05 4.799999961293625717e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.753797353763698775e+05 2.467227133605082417e+04 2.860000000000000000e+02
-9.036082274997420609e+05 -2.500000000000000000e+00 4.193685952272308059e+05 3.199999986154500320e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.795691772743315087e+05 2.483308843801124021e+04 2.330000000000000000e+02
-6.777061734039360890e+05 -2.500000000000000000e+00 4.193685952272308059e+05 2.399999999457766986e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.847292972667931754e+05 2.605460906630147292e+04 2.020000000000000000e+02
-5.647551423885416007e+05 -2.500000000000000000e+00 4.193685952272308059e+05 1.999999992059094511e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.884592649322891666e+05 2.629489361744688358e+04 1.840000000000000000e+02
-4.518041161142266355e+05 -2.500000000000000000e+00 4.193685952272308059e+05 1.600000001450279097e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.951624634162909642e+05 2.713982348139534952e+04 1.650000000000000000e+02
-3.953286018315259716e+05 -2.500000000000000000e+00 4.193685952272308059e+05 1.400000002089093476e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.002184819058538415e+05 2.801403459874850523e+04 1.540000000000000000e+02
-3.670908434497017879e+05 -2.500000000000000000e+00 4.193685952272308059e+05 1.299999998015539004e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.038720070795477077e+05 2.678988527584804251e+04 1.490000000000000000e+02
-3.388530887422349770e+05 -2.500000000000000000e+00 4.193685952272308059e+05 1.200000006954199172e+00 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.086179373061690130e+05 2.640888832702233776e+04 1.490000000000000000e+02
-2.259020579627234838e+05 -2.500000000000000000e+00 4.193685952272308059e+05 8.000000003908713797e-01 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.257628391765867127e+05 2.269354507581199869e+04 1.490000000000000000e+02
-1.129510303650256101e+05 -2.500000000000000000e+00 4.193685952272308059e+05 4.000000050954844455e-01 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.129628971688870515e+05 1.118424860420770347e+04 1.490000000000000000e+02
-5.647551386245196773e+04 -2.500000000000000000e+00 4.193685952272308059e+05 1.999999978729345429e-01 -5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.648271040538192028e+04 5.617578738918912677e+03 1.490000000000000000e+02
-3.755262929373071063e+06 0.000000000000000000e+00 4.193685952272308059e+05 1.280000008361274055e+01 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.753719411723389640e+05 2.430762411287768919e+04 4.770000000000000000e+02
-1.877631444608980324e+06 0.000000000000000000e+00 4.193685952272308059e+05 6.399999973371026663e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.791908653542761167e+05 2.484819152996094635e+04 3.370000000000000000e+02
-1.408223591861608205e+06 0.000000000000000000e+00 4.193685952272308059e+05 4.800000008676696517e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.818764511413122818e+05 2.537826116855903092e+04 2.920000000000000000e+02
-9.388157337368292501e+05 0.000000000000000000e+00 4.193685952272308059e+05 3.200000025653208624e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.863633764728947135e+05 2.605995433635791778e+04 2.380000000000000000e+02
-7.041117969174415339e+05 0.000000000000000000e+00 4.193685952272308059e+05 2.400000007701351468e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.916699477394791611e+05 2.691681080089493844e+04 2.060000000000000000e+02
-5.867598276526471600e+05 0.000000000000000000e+00 4.193685952272308059e+05 1.999999995810770148e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.957290594557128206e+05 2.722672419451551832e+04 1.880000000000000000e+02
-4.694078636255239835e+05 0.000000000000000000e+00 4.193685952272308059e+05 1.600000001773050684e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.026874664796948782e+05 2.895298452875665680e+04 1.680000000000000000e+02
-4.107318778346586623e+05 0.000000000000000000e+00 4.193685952272308059e+05 1.399999991879063765e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.079646648602847999e+05 2.902542906716329162e+04 1.570000000000000000e+02
-3.813938923713872791e+05 0.000000000000000000e+00 4.193685952272308059e+05 1.300000012264961091e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.118477017671507492e+05 2.852404537661054565e+04 1.520000000000000000e+02
-3.520558989997517783e+05 0.000000000000000000e+00 4.193685952272308059e+05 1.200000005694806582e+00 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.168803021174928581e+05 2.772836458196449894e+04 1.490000000000000000e+02
-2.640419201293915976e+05 0.000000000000000000e+00 4.193685952272308059e+05 8.999999902264412821e-01 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.613454926468723279e+05 2.611753107048173115e+04 1.490000000000000000e+02
-2.347039304491817893e+05 0.000000000000000000e+00 4.193685952272308059e+05 7.999999962386946661e-01 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.345720748756498215e+05 2.358640424422639990e+04 1.490000000000000000e+02
-1.173519665765480167e+05 0.000000000000000000e+00 4.193685952272308059e+05 4.000000027275601999e-01 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.173849812809621071e+05 1.180413517302566470e+04 1.490000000000000000e+02
-5.867598287007849285e+04 0.000000000000000000e+00 4.193685952272308059e+05 1.999999999383399452e-01 0.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.868539583002353174e+04 5.828932577385871809e+03 1.490000000000000000e+02
-3.896092332553823944e+06 2.500000000000000000e+00 4.193685952272308059e+05 1.279999999801810340e+01 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.817105231609376206e+05 2.572150910479919185e+04 4.850000000000000000e+02
-1.948046156374919228e+06 2.500000000000000000e+00 4.193685952272308059e+05 6.399999966477608382e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.856680072522843548e+05 2.633739850640324585e+04 3.430000000000000000e+02
-1.461034619396517286e+06 2.500000000000000000e+00 4.193685952272308059e+05 4.799999981807784089e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.883939422235550010e+05 2.659759584830572203e+04 2.970000000000000000e+02
-9.740230774140774738e+05 2.500000000000000000e+00 4.193685952272308059e+05 3.199999980697978419e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.932470662256691430e+05 2.736604705620094319e+04 2.420000000000000000e+02
-7.305173125629292335e+05 2.500000000000000000e+00 4.193685952272308059e+05 2.400000000315317461e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.986635081804794318e+05 2.798326394322205306e+04 2.100000000000000000e+02
-6.087644234938476002e+05 2.500000000000000000e+00 4.193685952272308059e+05 1.999999988297785691e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.029520982568804466e+05 2.835297021415537165e+04 1.920000000000000000e+02
-4.870115385154249379e+05 2.500000000000000000e+00 4.193685952272308059e+05 1.599999989719472104e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.102678027920820750e+05 2.975384253494568839e+04 1.710000000000000000e+02
-4.261350972143369145e+05 2.500000000000000000e+00 4.193685952272308059e+05 1.399999994333708031e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.158076648686962144e+05 3.046325654875000328e+04 1.600000000000000000e+02
-3.956968774039663258e+05 2.500000000000000000e+00 4.193685952272308059e+05 1.299999999401083794e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.197317431818432524e+05 2.905747912831271969e+04 1.540000000000000000e+02
-3.652586581844601315e+05 2.500000000000000000e+00 4.193685952272308059e+05 1.200000006409651876e+00 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.250184306767463277e+05 2.873242098208676543e+04 1.490000000000000000e+02
-2.435057691665570310e+05 2.500000000000000000e+00 4.193685952272308059e+05 7.999999945602591644e-01 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.434601434600274952e+05 2.429885494303703308e+04 1.490000000000000000e+02
-1.217528859712253325e+05 2.500000000000000000e+00 4.193685952272308059e+05 4.000000018400110546e-01 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217770941143099626e+05 1.226444776496857230e+04 1.490000000000000000e+02
-6.087644248556063394e+04 2.500000000000000000e+00 4.193685952272308059e+05 1.999999992771630541e-01 5.000000000000000278e-02 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.089155595022878697e+04 5.987842538428459193e+03 1.490000000000000000e+02
-4.036962211961742025e+06 5.000000000000000000e+00 4.193685952272308059e+05 1.280000002436390538e+01 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.879707138686089020e+05 2.692285178230162273e+04 4.940000000000000000e+02
-2.018481118760799989e+06 5.000000000000000000e+00 4.193685952272308059e+05 6.400000052703285647e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.921179681724479306e+05 2.724454126193165212e+04 3.490000000000000000e+02
-1.513860818100017030e+06 5.000000000000000000e+00 4.193685952272308059e+05 4.799999973036016776e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.950214514301355812e+05 2.758211913421895588e+04 3.020000000000000000e+02
-1.009240547479626024e+06 5.000000000000000000e+00 4.193685952272308059e+05 3.199999988617847180e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.001896527948691510e+05 2.815930015226634714e+04 2.470000000000000000e+02
-7.569304171786383959e+05 5.000000000000000000e+00 4.193685952272308059e+05 2.400000012291462870e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.055956731144792284e+05 2.902204037151042576e+04 2.140000000000000000e+02
-6.307753420093684690e+05 5.000000000000000000e+00 4.193685952272308059e+05 1.999999992361727541e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.101213920516533253e+05 3.016942307857633205e+04 1.950000000000000000e+02
-5.046202726040229900e+05 5.000000000000000000e+00 4.193685952272308059e+05 1.599999990707673181e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.177821098673463566e+05 3.064801004666074004e+04 1.740000000000000000e+02
-4.415427433764674934e+05 5.000000000000000000e+00 4.193685952272308059e+05 1.400000007240605360e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.235562673318763555e+05 3.123606647525059452e+04 1.630000000000000000e+02
-4.100039728458698373e+05 5.000000000000000000e+00 4.193685952272308059e+05 1.299999996746604936e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.278530844920215604e+05 3.063492472168014137e+04 1.570000000000000000e+02
-3.784652066541402601e+05 5.000000000000000000e+00 4.193685952272308059e+05 1.200000000009857848e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.331573772727107280e+05 2.931276022247155925e+04 1.510000000000000000e+02
-3.469264415829517529e+05 5.000000000000000000e+00 4.193685952272308059e+05 1.100000006826011179e+00 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.414394898687187233e+05 2.784169661023272420e+04 1.490000000000000000e+02
-2.523101383264304604e+05 5.000000000000000000e+00 4.193685952272308059e+05 8.000000017726637269e-01 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522753506864387018e+05 2.495964613065429876e+04 1.490000000000000000e+02
-1.261550703188483312e+05 5.000000000000000000e+00 4.193685952272308059e+05 4.000000045504988888e-01 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261656310392243322e+05 1.251161200211408868e+04 1.490000000000000000e+02
-6.307753405755311542e+04 5.000000000000000000e+00 4.193685952272308059e+05 1.999999987815458125e-01 1.000000000000000056e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.308458735949980473e+04 6.305028610118561119e+03 1.490000000000000000e+02
-4.177907990559672937e+06 7.500000000000000000e+00 4.193685952272308059e+05 1.280000003282844467e+01 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.942037156330037105e+05 2.794788829182224799e+04 5.030000000000000000e+02
-2.088953995682665147e+06 7.500000000000000000e+00 4.193685952272308059e+05 6.400000017648387107e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.988053905719932518e+05 2.844979905178790068e+04 3.550000000000000000e+02
-1.566715501582679804e+06 7.500000000000000000e+00 4.193685952272308059e+05 4.800000028005572794e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.016080240672850632e+05 2.924261371954710557e+04 3.080000000000000000e+02
-1.044477001349844155e+06 7.500000000000000000e+00 4.193685952272308059e+05 3.200000019573338683e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.069093195254065504e+05 2.965900087391615307e+04 2.510000000000000000e+02
-7.833577470794146648e+05 7.500000000000000000e+00 4.193685952272308059e+05 2.400000002630433560e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.128323047435158223e+05 3.056650298940703215e+04 2.170000000000000000e+02
-6.527981243706039386e+05 7.500000000000000000e+00 4.193685952272308059e+05 2.000000007720307060e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.176129124006460479e+05 3.137570115929820167e+04 1.980000000000000000e+02
-5.222384963341105031e+05 7.500000000000000000e+00 4.193685952272308059e+05 1.599999996487575959e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.256072232202095911e+05 3.213978694571815504e+04 1.770000000000000000e+02
-4.569586868964956375e+05 7.500000000000000000e+00 4.193685952272308059e+05 1.400000004905049389e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.315401562598605233e+05 3.201606906855148554e+04 1.660000000000000000e+02
-4.243187782716161455e+05 7.500000000000000000e+00 4.193685952272308059e+05 1.299999997146619179e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.360130430978201330e+05 3.196237590901264775e+04 1.600000000000000000e+02
-3.916788711912477156e+05 7.500000000000000000e+00 4.193685952272308059e+05 1.199999994120160451e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.415326649584107217e+05 3.007860027021983115e+04 1.540000000000000000e+02
-3.590389675292571774e+05 7.500000000000000000e+00 4.193685952272308059e+05 1.100000001566703300e+00 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.500284849190732348e+05 2.902862629562869915e+04 1.490000000000000000e+02
-2.611192500929226226e+05 7.500000000000000000e+00 4.193685952272308059e+05 8.000000041441338583e-01 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.610160841705261555e+05 2.591039336119546715e+04 1.490000000000000000e+02
-1.305596237179528980e+05 7.500000000000000000e+00 4.193685952272308059e+05 3.999999980018701384e-01 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305396560953456647e+05 1.303880017165371828e+04 1.490000000000000000e+02
-6.527981249347340781e+04 7.500000000000000000e+00 4.193685952272308059e+05 2.000000009448651694e-01 1.499999999999999944e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.527581101131458126e+04 6.474245341155499773e+03 1.490000000000000000e+02
-4.318960502878490835e+06 1.000000000000000000e+01 4.193685952272308059e+05 1.280000005966442345e+01 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.005699583036110271e+05 2.902609306024275793e+04 5.110000000000000000e+02
-2.159480232445532456e+06 1.000000000000000000e+01 4.193685952272308059e+05 6.399999973540998255e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.054021512376906758e+05 2.977507896135498231e+04 3.610000000000000000e+02
-1.619610191549654817e+06 1.000000000000000000e+01 4.193685952272308059e+05 4.800000031176931081e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.082356256372300559e+05 3.008578040951829098e+04 3.130000000000000000e+02
-1.079740122098069638e+06 1.000000000000000000e+01 4.193685952272308059e+05 3.200000004182995461e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.138413070669557492e+05 3.061089974138293474e+04 2.550000000000000000e+02
-8.098050895170131698e+05 1.000000000000000000e+01 4.193685952272308059e+05 2.399999997042330691e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.200166637021350907e+05 3.166736931893489964e+04 2.210000000000000000e+02
-6.748375736432231497e+05 1.000000000000000000e+01 4.193685952272308059e+05 1.999999994707075679e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.250026262006286415e+05 3.253417469529233858e+04 2.020000000000000000e+02
-5.398700547508927993e+05 1.000000000000000000e+01 4.193685952272308059e+05 1.599999983425844707e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.333141311953779077e+05 3.349756360504822806e+04 1.800000000000000000e+02
-4.723863002074002288e+05 1.000000000000000000e+01 4.193685952272308059e+05 1.399999992315162700e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.394968193046333326e+05 3.327899827727791126e+04 1.690000000000000000e+02
-4.386444227459204267e+05 1.000000000000000000e+01 4.193685952272308059e+05 1.299999996197513275e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.441764799117345246e+05 3.278888540179765550e+04 1.630000000000000000e+02
-4.049025407205654192e+05 1.000000000000000000e+01 4.193685952272308059e+05 1.199999986554015630e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.499826326194441062e+05 3.209883413623723754e+04 1.560000000000000000e+02
-3.711606678399337688e+05 1.000000000000000000e+01 4.193685952272308059e+05 1.100000004012516186e+00 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.586806645046845370e+05 3.041103422980554751e+04 1.490000000000000000e+02
-2.699350304546405096e+05 1.000000000000000000e+01 4.193685952272308059e+05 8.000000008386563000e-01 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.699495430410524132e+05 2.673370293175095867e+04 1.490000000000000000e+02
-1.349675155772049038e+05 1.000000000000000000e+01 4.193685952272308059e+05 4.000000014562729578e-01 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349546688297152577e+05 1.320778580279626658e+04 1.490000000000000000e+02
-6.748375755949429004e+04 1.000000000000000000e+01 4.193685952272308059e+05 2.000000000491340968e-01 2.000000000000000111e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.746824701407921384e+04 6.731221880936755042e+03 1.490000000000000000e+02
-4.601489979194737040e+06 1.500000000000000000e+01 4.193685952272308059e+05 1.280000004889176424e+01 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.134810766930013197e+05 3.116041433338425122e+04 5.280000000000000000e+02
-2.300745000609765761e+06 1.500000000000000000e+01 4.193685952272308059e+05 6.400000055079152261e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.185008174997390015e+05 3.210009437409364909e+04 3.730000000000000000e+02
-1.725558746248630341e+06 1.500000000000000000e+01 4.193685952272308059e+05 4.800000029602007778e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.217727901697839261e+05 3.269790617131011459e+04 3.230000000000000000e+02
-1.150372489971763222e+06 1.500000000000000000e+01 4.193685952272308059e+05 3.199999998795857614e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.277848041272303672e+05 3.299357598392708314e+04 2.640000000000000000e+02
-8.627793631673381897e+05 1.500000000000000000e+01 4.193685952272308059e+05 2.399999987103604404e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.342027918801662454e+05 3.411477669439462625e+04 2.280000000000000000e+02
-7.189828034054250456e+05 1.500000000000000000e+01 4.193685952272308059e+05 1.999999991383726528e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.396685460693677014e+05 3.552891495455305267e+04 2.080000000000000000e+02
-5.751862449370312970e+05 1.500000000000000000e+01 4.193685952272308059e+05 1.599999999262041506e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.484252011127494625e+05 3.558529937669289211e+04 1.860000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 4.193685952272308059e+05 1.399999996022659898e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.553751014440121944e+05 3.487828504693018476e+04 1.740000000000000000e+02
-4.673388248887902009e+05 1.500000000000000000e+01 4.193685952272308059e+05 1.300000001841224551e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.602299931278715085e+05 3.473165980648680852e+04 1.680000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 4.193685952272308059e+05 1.200000009939877099e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.668568861380599556e+05 3.312379570636949211e+04 1.610000000000000000e+02
-3.954405461599772680e+05 1.500000000000000000e+01 4.193685952272308059e+05 1.100000007186212381e+00 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.763530160350765218e+05 3.273079310221959531e+04 1.540000000000000000e+02
-3.235422608447295497e+05 1.500000000000000000e+01 4.193685952272308059e+05 8.999999942096640337e-01 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.228973381402379018e+05 3.167816629442247722e+04 1.490000000000000000e+02
-2.875931234879526310e+05 1.500000000000000000e+01 4.193685952272308059e+05 8.000000024667964782e-01 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.875896876708695781e+05 2.842965559279206718e+04 1.490000000000000000e+02
-1.437965622454678814e+05 1.500000000000000000e+01 4.193685952272308059e+05 4.000000026284011856e-01 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.437949297870613518e+05 1.396261010208675361e+04 1.490000000000000000e+02
-7.189828039690961305e+04 1.500000000000000000e+01 4.193685952272308059e+05 1.999999992951694838e-01 2.999999999999999889e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.191693186588918616e+04 7.205749532598628321e+03 1.490000000000000000e+02
-5.168815196942454204e+06 2.500000000000000000e+01 4.193685952272308059e+05 1.280000005369267058e+01 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.396556296599845518e+05 3.603812997690356133e+04 5.590000000000000000e+02
-2.584407579327312764e+06 2.500000000000000000e+01 4.193685952272308059e+05 6.399999979438545594e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.455799262702944688e+05 3.685038795656199363e+04 3.950000000000000000e+02
-1.938305680468054255e+06 2.500000000000000000e+01 4.193685952272308059e+05 4.799999974605422715e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.492047749826841755e+05 3.696216078372888296e+04 3.420000000000000000e+02
-1.292203787153328536e+06 2.500000000000000000e+01 4.193685952272308059e+05 3.199999983502722856e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.563623258648734191e+05 3.852863769042311469e+04 2.790000000000000000e+02
-9.691528327235013712e+05 2.500000000000000000e+01 4.193685952272308059e+05 2.399999968703723674e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.632354510775609524e+05 3.942349593310895580e+04 2.420000000000000000e+02
-8.076273668101789663e+05 2.500000000000000000e+01 4.193685952272308059e+05 1.999999989291366465e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.697685102256124956e+05 4.038797098065223690e+04 2.210000000000000000e+02
-6.461018971090213163e+05 2.500000000000000000e+01 4.193685952272308059e+05 1.600000000498853714e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.795214944349487778e+05 4.203292342530089081e+04 1.970000000000000000e+02
-5.653391655168788275e+05 2.500000000000000000e+01 4.193685952272308059e+05 1.400000014171755014e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.876435971656578477e+05 4.073915031358734996e+04 1.850000000000000000e+02
-5.249577901913574897e+05 2.500000000000000000e+01 4.193685952272308059e+05 1.299999997409574837e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.932057036280007451e+05 3.877536050271792919e+04 1.780000000000000000e+02
-4.845764218195819994e+05 2.500000000000000000e+01 4.193685952272308059e+05 1.199999997867578383e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.003060919257513597e+05 3.773314007605431107e+04 1.710000000000000000e+02
-4.441950573528885725e+05 2.500000000000000000e+01 4.193685952272308059e+05 1.100000007996086326e+00 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.110423126595373615e+05 3.579920095909616794e+04 1.640000000000000000e+02
-3.230509500655615120e+05 2.500000000000000000e+01 4.193685952272308059e+05 8.000000039913773842e-01 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.231117401829722803e+05 3.214864855840275777e+04 1.490000000000000000e+02
-1.615254744978905073e+05 2.500000000000000000e+01 4.193685952272308059e+05 4.000000006710920930e-01 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.615315078567294986e+05 1.602647046444540501e+04 1.490000000000000000e+02
-8.076273659612318443e+04 2.500000000000000000e+01 4.193685952272308059e+05 1.999999987189042816e-01 5.000000000000000000e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.076595393642278214e+04 7.888670376537102129e+03 1.490000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 4.193685952272308059e+05 1.279999993318134166e+01 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.664388075461389381e+05 4.048062943643640028e+04 5.890000000000000000e+02
-2.869971470131593291e+06 3.500000000000000000e+01 4.193685952272308059e+05 6.399999997049508060e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.730129407786332886e+05 4.182410830053682002e+04 4.170000000000000000e+02
-2.152478617235613521e+06 3.500000000000000000e+01 4.193685952272308059e+05 4.800000030427273856e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.773630981079048943e+05 4.351588665440963814e+04 3.610000000000000000e+02
-1.434985733257843647e+06 3.500000000000000000e+01 4.193685952272308059e+05 3.199999994493041733e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.852703556551423389e+05 4.397123248494471773e+04 2.940000000000000000e+02
-1.076239302249670960e+06 3.500000000000000000e+01 4.193685952272308059e+05 2.400000001012776440e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.930978577849391731e+05 4.503741592975635285e+04 2.550000000000000000e+02
-8.968660806694780476e+05 3.500000000000000000e+01 4.193685952272308059e+05 1.999999990723000609e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.004581294486729894e+05 4.643451129118313111e+04 2.330000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 4.193685952272308059e+05 1.600000010457682142e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.109714571046117344e+05 4.693802971587100910e+04 2.080000000000000000e+02
-6.278062639643332222e+05 3.500000000000000000e+01 4.193685952272308059e+05 1.400000010221413183e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.197931037074478227e+05 4.478785544782111538e+04 1.950000000000000000e+02
-5.829629524691012921e+05 3.500000000000000000e+01 4.193685952272308059e+05 1.299999994045638374e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.261900754689360620e+05 4.413957111705178249e+04 1.870000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 4.193685952272308059e+05 1.199999998974088156e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.342714690179459285e+05 4.200719458049766399e+04 1.800000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 4.193685952272308059e+05 1.100000009287728453e+00 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.463842028146116063e+05 4.101100250573980156e+04 1.720000000000000000e+02
-4.035897353482894250e+05 3.500000000000000000e+01 4.193685952272308059e+05 8.999999937002265415e-01 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.034872928983132006e+05 3.957323835903625877e+04 1.560000000000000000e+02
-3.587464337260694010e+05 3.500000000000000000e+01 4.193685952272308059e+05 7.999999995411420928e-01 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.587487191461565089e+05 3.509196746917873679e+04 1.490000000000000000e+02
-1.793732181785776047e+05 3.500000000000000000e+01 4.193685952272308059e+05 4.000000027042150408e-01 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.793838765841949498e+05 1.788437655667481886e+04 1.490000000000000000e+02
-8.968660891091932717e+04 3.500000000000000000e+01 4.193685952272308059e+05 2.000000009543460022e-01 7.000000000000000666e-01 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.968931914909597253e+04 8.851147597979448619e+03 1.490000000000000000e+02
-8.072061297699948773e+06 7.500000000000000000e+01 4.193685952272308059e+05 1.279999994297702770e+01 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.798741560480465996e+05 6.233514949470945430e+04 6.990000000000000000e+02
-4.036030642432194203e+06 7.500000000000000000e+01 4.193685952272308059e+05 6.399999961311734431e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.898300433574792696e+05 6.484389440184288105e+04 4.940000000000000000e+02
-3.027023028211278841e+06 7.500000000000000000e+01 4.193685952272308059e+05 4.800000044540638555e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.958383184183494304e+05 6.575520327909311163e+04 4.280000000000000000e+02
-2.018015329202208668e+06 7.500000000000000000e+01 4.193685952272308059e+05 3.199999993319575076e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.070618076615163591e+05 6.702059604357383796e+04 3.490000000000000000e+02
-1.513511504415398696e+06 7.500000000000000000e+01 4.193685952272308059e+05 2.400000006904345451e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.182973483058854472e+05 6.979560394818922214e+04 3.020000000000000000e+02
-1.261259580517393537e+06 7.500000000000000000e+01 4.193685952272308059e+05 1.999999995453697554e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.272249679046701058e+05 7.121382710703507473e+04 2.760000000000000000e+02
-1.009007661303027533e+06 7.500000000000000000e+01 4.193685952272308059e+05 1.599999991429973178e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.426471311727119610e+05 6.644327019877593557e+04 2.470000000000000000e+02
-8.828817020716016414e+05 7.500000000000000000e+01 4.193685952272308059e+05 1.399999990013955031e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.550895677956954460e+05 6.267878450037239963e+04 2.310000000000000000e+02
-8.198187293466391275e+05 7.500000000000000000e+01 4.193685952272308059e+05 1.300000000232721886e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.635237010348060285e+05 6.168539562835507240e+04 2.220000000000000000e+02
-7.567557573514144169e+05 7.500000000000000000e+01 4.193685952272308059e+05 1.200000011608646000e+00 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.747030832341334317e+05 5.905437082574934175e+04 2.140000000000000000e+02
-5.675668121742645744e+05 7.500000000000000000e+01 4.193685952272308059e+05 8.999999994470168074e-01 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.676946833736086264e+05 5.543028648367247661e+04 1.850000000000000000e+02
-5.045038296877924586e+05 7.500000000000000000e+01 4.193685952272308059e+05 7.999999941867979025e-01 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.044515040686186403e+05 4.980855476044791430e+04 1.740000000000000000e+02
-2.522519182985737571e+05 7.500000000000000000e+01 4.193685952272308059e+05 4.000000025715377272e-01 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522926177415713028e+05 2.464448026602715981e+04 1.490000000000000000e+02
-1.261259582941791887e+05 7.500000000000000000e+01 4.193685952272308059e+05 1.999999999298105735e-01 1.500000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261484188833327498e+05 1.255387733684259365e+04 1.490000000000000000e+02
-1.590754898164418340e+07 2.000000000000000000e+02 4.193685952272308059e+05 1.280000003487904081e+01 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.885359372577954782e+05 1.478906183792967931e+05 9.810000000000000000e+02
-7.953774428746278398e+06 2.000000000000000000e+02 4.193685952272308059e+05 6.399999967490253461e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.083275339102961589e+05 1.541380303166566300e+05 6.940000000000000000e+02
-5.965330821235319600e+06 2.000000000000000000e+02 4.193685952272308059e+05 4.799999975356668891e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.196124179232156603e+05 1.563028365699240239e+05 6.010000000000000000e+02
-3.976887262515399605e+06 2.000000000000000000e+02 4.193685952272308059e+05 3.200000022482768713e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.411574956727466779e+05 1.607968355463934422e+05 4.900000000000000000e+02
-2.982665441926422063e+06 2.000000000000000000e+02 4.193685952272308059e+05 2.400000012870912691e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.612899080123549793e+05 1.583261205479222699e+05 4.250000000000000000e+02
-2.485554519430897664e+06 2.000000000000000000e+02 4.193685952272308059e+05 1.999999998247427691e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.781268715718456078e+05 1.457864001195334422e+05 3.880000000000000000e+02
-2.236999058574357536e+06 2.000000000000000000e+02 4.193685952272308059e+05 1.799999991250482934e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.892900411344926106e+05 1.396829478172182862e+05 3.680000000000000000e+02
-1.988443612179282820e+06 2.000000000000000000e+02 4.193685952272308059e+05 1.599999995889947124e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.045832783272214001e+05 1.333917985898416664e+05 3.470000000000000000e+02
-1.739888144096779870e+06 2.000000000000000000e+02 4.193685952272308059e+05 1.399999983078634935e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.269699544134176103e+05 1.259024687194797152e+05 3.240000000000000000e+02
-1.615610436084020417e+06 2.000000000000000000e+02 4.193685952272308059e+05 1.299999997616789305e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.422114701911488082e+05 1.217943492247738177e+05 3.120000000000000000e+02
-1.491332705572342733e+06 2.000000000000000000e+02 4.193685952272308059e+05 1.199999994051203167e+00 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.621597563877487555e+05 1.176953262565976038e+05 3.000000000000000000e+02
-9.942218054397734813e+05 2.000000000000000000e+02 4.193685952272308059e+05 7.999999974220577403e-01 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.941976428710204782e+05 9.864573589649680071e+04 2.450000000000000000e+02
-4.971109018201137078e+05 2.000000000000000000e+02 4.193685952272308059e+05 3.999999979870270117e-01 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.971422568178949878e+05 4.932015032069048175e+04 1.730000000000000000e+02
-2.485554542572997743e+05 2.000000000000000000e+02 4.193685952272308059e+05 2.000000016868705710e-01 4.000000000000000000e+00 1.000000000000000056e-01 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.485546309499497002e+05 2.451962817025213008e+04 1.490000000000000000e+02
-1.279078683081371710e+06 -4.500000000000000000e+01 2.965383775018512970e+05 1.279999985423579290e+01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.524236703046876210e+04 6.392635073823371386e+03 3.930000000000000000e+02
-6.395393451595723163e+05 -4.500000000000000000e+01 2.965383775018512970e+05 6.399999963332817288e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.601342825512553100e+04 6.501354229972825124e+03 2.780000000000000000e+02
-3.197696749795695068e+05 -4.500000000000000000e+01 2.965383775018512970e+05 3.200000005681527426e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.783997493466998276e+04 6.824842117987149322e+03 1.960000000000000000e+02
-2.398272557437728392e+05 -4.500000000000000000e+01 2.965383775018512970e+05 2.399999999348570778e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.903419817993933975e+04 6.929353413093235758e+03 1.700000000000000000e+02
-1.998560466198080394e+05 -4.500000000000000000e+01 2.965383775018512970e+05 2.000000001124982774e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.005991975888834713e+04 7.069354997570235355e+03 1.550000000000000000e+02
-1.598848376553282142e+05 -4.500000000000000000e+01 2.965383775018512970e+05 1.600000004497393213e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.149543945801560767e+04 7.128359798371504439e+03 1.490000000000000000e+02
-1.398992316895947442e+05 -4.500000000000000000e+01 2.965383775018512970e+05 1.399999991337977701e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.235984496211485384e+04 7.390658068732451284e+03 1.490000000000000000e+02
-1.199136278327496257e+05 -4.500000000000000000e+01 2.965383775018512970e+05 1.199999999282635565e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.361081765697608353e+04 7.551349734814287331e+03 1.490000000000000000e+02
-1.099208262262113567e+05 -4.500000000000000000e+01 2.965383775018512970e+05 1.100000006476123948e+00 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.416878384441351227e+04 7.600919018515934113e+03 1.490000000000000000e+02
-8.993522041363255994e+04 -4.500000000000000000e+01 2.965383775018512970e+05 8.999999948493599966e-01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.512333288045493100e+04 7.118007092151070538e+03 1.490000000000000000e+02
-7.994241874864112469e+04 -4.500000000000000000e+01 2.965383775018512970e+05 8.000000014578964036e-01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.466929389464771521e+04 6.586702544704456159e+03 1.490000000000000000e+02
-6.994961678891281190e+04 -4.500000000000000000e+01 2.965383775018512970e+05 7.000000051169423809e-01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.223251223479628243e+04 6.124554813141330669e+03 1.490000000000000000e+02
-5.995681382886329084e+04 -4.500000000000000000e+01 2.965383775018512970e+05 5.999999987655721956e-01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.699231387636362342e+04 5.324720687209701282e+03 1.490000000000000000e+02
-3.997120914974424522e+04 -4.500000000000000000e+01 2.965383775018512970e+05 3.999999984815680310e-01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.156965183738974883e+04 3.579824938185555766e+03 1.490000000000000000e+02
-1.998560461647707052e+04 -4.500000000000000000e+01 2.965383775018512970e+05 1.999999996571331928e-01 -8.999999999999999112e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.578184514602227318e+04 1.772051423545017997e+03 1.490000000000000000e+02
-1.752505805630280636e+06 -3.500000000000000000e+01 2.965383775018512970e+05 1.279999996962646946e+01 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.405303356703057943e+04 8.971844551787269666e+03 4.600000000000000000e+02
-8.762528944998966763e+05 -3.500000000000000000e+01 2.965383775018512970e+05 6.399999924080130853e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.610628071202985302e+04 9.256230534946564148e+03 3.250000000000000000e+02
-4.381264522878554417e+05 -3.500000000000000000e+01 2.965383775018512970e+05 3.199999998836072113e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.013793188582418952e+04 9.756116614736090924e+03 2.300000000000000000e+02
-3.285948402757594013e+05 -3.500000000000000000e+01 2.965383775018512970e+05 2.400000006868145519e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.277049855461447441e+04 1.007152721721357375e+04 1.990000000000000000e+02
-2.738290321270505083e+05 -3.500000000000000000e+01 2.965383775018512970e+05 1.999999995234557293e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.508593778341541474e+04 1.073591527271023369e+04 1.820000000000000000e+02
-2.190632255319887481e+05 -3.500000000000000000e+01 2.965383775018512970e+05 1.599999994948539284e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.884868264701828593e+04 1.124546079000450300e+04 1.620000000000000000e+02
-1.916803227741965093e+05 -3.500000000000000000e+01 2.965383775018512970e+05 1.399999998747689878e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.172293807912713964e+04 1.146098779675835794e+04 1.520000000000000000e+02
-1.642974198153552716e+05 -3.500000000000000000e+01 2.965383775018512970e+05 1.200000001078409984e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.594591096577295684e+04 1.208347065172357361e+04 1.490000000000000000e+02
-1.506059689706391364e+05 -3.500000000000000000e+01 2.965383775018512970e+05 1.100000006879544134e+00 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.915301098356508010e+04 1.150304587038588397e+04 1.490000000000000000e+02
-1.232230646323227702e+05 -3.500000000000000000e+01 2.965383775018512970e+05 8.999999991348164308e-01 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.020599586125479836e+05 1.117136501986308213e+04 1.490000000000000000e+02
-1.163773393377141183e+05 -3.500000000000000000e+01 2.965383775018512970e+05 8.500000029684425806e-01 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.060902787446993316e+05 1.117126117108482504e+04 1.490000000000000000e+02
-1.095316126862041274e+05 -3.500000000000000000e+01 2.965383775018512970e+05 7.999999968914954795e-01 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.048631811030204844e+05 1.079704158975710561e+04 1.490000000000000000e+02
-5.476580643657119799e+04 -3.500000000000000000e+01 2.965383775018512970e+05 3.999999991284301504e-01 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.430596212660735910e+04 5.427816997503598941e+03 1.490000000000000000e+02
-2.738290335578050144e+04 -3.500000000000000000e+01 2.965383775018512970e+05 2.000000005684539617e-01 -7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.715534705720456623e+04 2.718443300270795589e+03 1.490000000000000000e+02
-2.043129170071586967e+06 -3.000000000000000000e+01 2.965383775018512970e+05 1.280000007713877785e+01 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.373507613931366359e+04 1.042926933856557298e+04 4.970000000000000000e+02
-1.021564583473632112e+06 -3.000000000000000000e+01 2.965383775018512970e+05 6.400000028782603323e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.628644336307843332e+04 1.077479586411232413e+04 3.510000000000000000e+02
-5.107822879241789924e+05 -3.000000000000000000e+01 2.965383775018512970e+05 3.199999990505511427e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.116469891323479533e+04 1.138650785690521479e+04 2.480000000000000000e+02
-3.830867143858776544e+05 -3.000000000000000000e+01 2.965383775018512970e+05 2.399999983123076941e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.435116716805087344e+04 1.164767148164690843e+04 2.150000000000000000e+02
-3.192389328134940006e+05 -3.000000000000000000e+01 2.965383775018512970e+05 2.000000011989085280e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.706318679281824734e+04 1.225802937322278194e+04 1.960000000000000000e+02
-2.553911419433965639e+05 -3.000000000000000000e+01 2.965383775018512970e+05 1.599999982605846416e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.172533238883614831e+04 1.308187145671164581e+04 1.750000000000000000e+02
-2.234672504698515113e+05 -3.000000000000000000e+01 2.965383775018512970e+05 1.399999992732651410e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.515675210949996836e+04 1.333668889317750654e+04 1.640000000000000000e+02
-1.915433586440401850e+05 -3.000000000000000000e+01 2.965383775018512970e+05 1.200000000652542864e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.007064851560381358e+05 1.363396022826398257e+04 1.520000000000000000e+02
-1.755814123746154946e+05 -3.000000000000000000e+01 2.965383775018512970e+05 1.100000002378933361e+00 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.048718325294676615e+05 1.322487187337262912e+04 1.490000000000000000e+02
-1.436575184460419696e+05 -3.000000000000000000e+01 2.965383775018512970e+05 8.999999971252303776e-01 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.271303709191007802e+05 1.353746148069117589e+04 1.490000000000000000e+02
-1.356765462244858500e+05 -3.000000000000000000e+01 2.965383775018512970e+05 8.500000037092574345e-01 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.323477798717064434e+05 1.344666361301246980e+04 1.490000000000000000e+02
-1.276955729550591204e+05 -3.000000000000000000e+01 2.965383775018512970e+05 8.000000037284803467e-01 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.264651830950624426e+05 1.269547252377015866e+04 1.490000000000000000e+02
-6.384778591339690320e+04 -3.000000000000000000e+01 2.965383775018512970e+05 3.999999983300056017e-01 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.381854269442841178e+04 6.325294304901899523e+03 1.490000000000000000e+02
-3.192389291869443696e+04 -3.000000000000000000e+01 2.965383775018512970e+05 1.999999989269113654e-01 -5.999999999999999778e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.190383784760697745e+04 3.178907001712328565e+03 1.490000000000000000e+02
-2.623308614560344256e+06 -2.000000000000000000e+01 2.965383775018512970e+05 1.280000007908934556e+01 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.364900768869517196e+04 1.324738510367341223e+04 5.630000000000000000e+02
-1.311654305905747693e+06 -2.000000000000000000e+01 2.965383775018512970e+05 6.400000032838396358e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.720316795303770050e+04 1.370067225894449257e+04 3.980000000000000000e+02
-6.558271455442088190e+05 -2.000000000000000000e+01 2.965383775018512970e+05 3.199999980269842226e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.036576773337929626e+05 1.467832711890314931e+04 2.810000000000000000e+02
-4.918703614273457206e+05 -2.000000000000000000e+01 2.965383775018512970e+05 2.399999996274515102e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.078680817601538583e+05 1.503572076479130192e+04 2.440000000000000000e+02
-4.098919676742474549e+05 -2.000000000000000000e+01 2.965383775018512970e+05 1.999999996008005487e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.113157583078133466e+05 1.550946854736600471e+04 2.220000000000000000e+02
-3.279135770018444164e+05 -2.000000000000000000e+01 2.965383775018512970e+05 1.600000010773237946e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.172664193751825078e+05 1.689850348273080454e+04 1.990000000000000000e+02
-2.869243765561901964e+05 -2.000000000000000000e+01 2.965383775018512970e+05 1.399999993225125028e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.218006083164021402e+05 1.722030255684077565e+04 1.860000000000000000e+02
-2.664297818420943222e+05 -2.000000000000000000e+01 2.965383775018512970e+05 1.300000011330012084e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.251569460656995216e+05 1.762651041876211821e+04 1.790000000000000000e+02
-2.459351810167534859e+05 -2.000000000000000000e+01 2.965383775018512970e+05 1.199999999616089497e+00 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.290695567436141573e+05 1.797742902887221499e+04 1.720000000000000000e+02
-1.844513853156259574e+05 -2.000000000000000000e+01 2.965383775018512970e+05 8.999999975313014433e-01 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.826498295357439201e+05 1.869539095862960312e+04 1.490000000000000000e+02
-1.639567889037441055e+05 -2.000000000000000000e+01 2.965383775018512970e+05 8.000000073521217336e-01 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.639313172252458171e+05 1.630300573069443817e+04 1.490000000000000000e+02
-8.197839343590725912e+04 -2.000000000000000000e+01 2.965383775018512970e+05 3.999999987188288531e-01 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.197702413877690560e+04 8.296808972858607376e+03 1.490000000000000000e+02
-4.098919669181747304e+04 -2.000000000000000000e+01 2.965383775018512970e+05 1.999999992318872988e-01 -4.000000000000000222e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.098885603470313799e+04 4.073254345327753981e+03 1.490000000000000000e+02
-3.191421128455050755e+06 -1.000000000000000000e+01 2.965383775018512970e+05 1.279999999783671427e+01 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.144463800185504660e+05 1.639640741546787103e+04 5.990000000000000000e+02
-1.595710560826522997e+06 -1.000000000000000000e+01 2.965383775018512970e+05 6.399999985277781356e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.189394839866106922e+05 1.661128245780393627e+04 4.390000000000000000e+02
-7.978552800163939828e+05 -1.000000000000000000e+01 2.965383775018512970e+05 3.199999991047151937e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.268380035160332773e+05 1.783692592313937712e+04 3.100000000000000000e+02
-5.983914583513418911e+05 -1.000000000000000000e+01 2.965383775018512970e+05 2.399999986623689630e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.319672508820053772e+05 1.856738255599685363e+04 2.690000000000000000e+02
-4.986595516384603688e+05 -1.000000000000000000e+01 2.965383775018512970e+05 2.000000000934833544e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.361229767788717290e+05 1.901940511322857492e+04 2.450000000000000000e+02
-3.989276403557219310e+05 -1.000000000000000000e+01 2.965383775018512970e+05 1.599999996917412348e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.433303188866293931e+05 2.047565010655551305e+04 2.190000000000000000e+02
-3.490616861076760688e+05 -1.000000000000000000e+01 2.965383775018512970e+05 1.400000000496977481e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.489199350419861439e+05 2.094024874210464986e+04 2.050000000000000000e+02
-3.241287081410684623e+05 -1.000000000000000000e+01 2.965383775018512970e+05 1.299999998907360510e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.528270037051398831e+05 2.138699058383942975e+04 1.980000000000000000e+02
-2.991957327385747922e+05 -1.000000000000000000e+01 2.965383775018512970e+05 1.200000007601770946e+00 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.576216017875569232e+05 2.135789483237870081e+04 1.900000000000000000e+02
-2.243967978778381948e+05 -1.000000000000000000e+01 2.965383775018512970e+05 8.999999989789345678e-01 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.241450692477508564e+05 2.200552601905130723e+04 1.640000000000000000e+02
-1.994638207173989213e+05 -1.000000000000000000e+01 2.965383775018512970e+05 8.000000006226597460e-01 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.994448375196671986e+05 1.984372339129821921e+04 1.550000000000000000e+02
-9.973191050485170854e+04 -1.000000000000000000e+01 2.965383775018512970e+05 4.000000008975103660e-01 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.973551129388733534e+04 9.893027491652781464e+03 1.490000000000000000e+02
-4.986595555600979424e+04 -1.000000000000000000e+01 2.965383775018512970e+05 2.000000016663550928e-01 -2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.986223823173542041e+04 4.879894167149383065e+03 1.490000000000000000e+02
-3.332572710120166652e+06 -7.500000000000000000e+00 2.965383775018512970e+05 1.280000011919272040e+01 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.197607227145898942e+05 1.695601528788197902e+04 5.990000000000000000e+02
-1.666286330993597396e+06 -7.500000000000000000e+00 2.965383775018512970e+05 6.399999967159960335e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.244666539190800831e+05 1.763243725089255895e+04 4.490000000000000000e+02
-8.331431659119664691e+05 -7.500000000000000000e+00 2.965383775018512970e+05 3.199999985174588168e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.327837937994953536e+05 1.868139816336032527e+04 3.170000000000000000e+02
-6.248573767981256824e+05 -7.500000000000000000e+00 2.965383775018512970e+05 2.399999997961352438e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.381084964278134576e+05 1.953585166667098747e+04 2.750000000000000000e+02
-5.207144852535267710e+05 -7.500000000000000000e+00 2.965383775018512970e+05 2.000000015924689123e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.424947703086628462e+05 1.988470318811188554e+04 2.510000000000000000e+02
-4.165715864737302181e+05 -7.500000000000000000e+00 2.965383775018512970e+05 1.600000006098525773e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.498922824298595078e+05 2.145062278509294993e+04 2.240000000000000000e+02
-3.645001344013968483e+05 -7.500000000000000000e+00 2.965383775018512970e+05 1.399999990882542233e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.557336028825691028e+05 2.173398271090595517e+04 2.100000000000000000e+02
-3.384644130450800876e+05 -7.500000000000000000e+00 2.965383775018512970e+05 1.300000001249275838e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.598398069930952042e+05 2.239726737175122253e+04 2.020000000000000000e+02
-3.124286912759379484e+05 -7.500000000000000000e+00 2.965383775018512970e+05 1.200000010030398245e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.648638111520007078e+05 2.253076925512622256e+04 1.940000000000000000e+02
-2.863929672685033875e+05 -7.500000000000000000e+00 2.965383775018512970e+05 1.100000010214515767e+00 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.722102210148300510e+05 2.160247815457909383e+04 1.860000000000000000e+02
-2.343215144598608604e+05 -7.500000000000000000e+00 2.965383775018512970e+05 8.999999921704596728e-01 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.341793245090018318e+05 2.289717993079368898e+04 1.680000000000000000e+02
-2.082857908098248008e+05 -7.500000000000000000e+00 2.965383775018512970e+05 7.999999937273009065e-01 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.082641899474627571e+05 2.065447079599192512e+04 1.580000000000000000e+02
-1.041428975676207629e+05 -7.500000000000000000e+00 2.965383775018512970e+05 4.000000051703461179e-01 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041545536148340616e+05 1.039431233164040350e+04 1.490000000000000000e+02
-5.207144847451990790e+04 -7.500000000000000000e+00 2.965383775018512970e+05 2.000000013972265400e-01 -1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.207140000002097077e+04 5.092262485429347180e+03 1.490000000000000000e+02
-3.473554736585103907e+06 -5.000000000000000000e+00 2.965383775018512970e+05 1.279999994199459046e+01 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.251562888063708378e+05 1.753673357352954918e+04 5.990000000000000000e+02
-1.736777388402746059e+06 -5.000000000000000000e+00 2.965383775018512970e+05 6.400000045103075408e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.300682538698295248e+05 1.823218425098895023e+04 4.580000000000000000e+02
-8.683886895666336641e+05 -5.000000000000000000e+00 2.965383775018512970e+05 3.200000005472588782e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.387352362819937989e+05 1.958732747525649029e+04 3.240000000000000000e+02
-6.512915169192414032e+05 -5.000000000000000000e+00 2.965383775018512970e+05 2.400000003162066076e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.442704466442897392e+05 2.021280267601431478e+04 2.800000000000000000e+02
-5.427429307013419457e+05 -5.000000000000000000e+00 2.965383775018512970e+05 2.000000002396663756e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.488443062438347260e+05 2.106876632742796573e+04 2.560000000000000000e+02
-4.341943434988541412e+05 -5.000000000000000000e+00 2.965383775018512970e+05 1.599999998003068136e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.565792139100772038e+05 2.194448015941050471e+04 2.290000000000000000e+02
-3.799200482284628088e+05 -5.000000000000000000e+00 2.965383775018512970e+05 1.399999989655484889e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.626020481206222903e+05 2.287140092646184348e+04 2.140000000000000000e+02
-3.527829028370023007e+05 -5.000000000000000000e+00 2.965383775018512970e+05 1.299999993749825222e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.669720307243447751e+05 2.332379856932201801e+04 2.060000000000000000e+02
-3.256457557083306601e+05 -5.000000000000000000e+00 2.965383775018512970e+05 1.199999991442568303e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.720657705349731841e+05 2.334771708391009088e+04 1.980000000000000000e+02
-2.985086119260701234e+05 -5.000000000000000000e+00 2.965383775018512970e+05 1.100000001466788557e+00 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.797971757004081446e+05 2.286699048171943650e+04 1.900000000000000000e+02
-2.442343178917785990e+05 -5.000000000000000000e+00 2.965383775018512970e+05 8.999999976742157903e-01 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.441528569083471666e+05 2.442732204678874041e+04 1.720000000000000000e+02
-2.170971732435325976e+05 -5.000000000000000000e+00 2.965383775018512970e+05 8.000000045072914734e-01 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.170900458153819491e+05 2.138789547603808751e+04 1.620000000000000000e+02
-1.085485863946737809e+05 -5.000000000000000000e+00 2.965383775018512970e+05 4.000000014168130780e-01 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.085240422771205922e+05 1.072010023311629629e+04 1.490000000000000000e+02
-5.427429303143182187e+04 -5.000000000000000000e+00 2.965383775018512970e+05 2.000000000970487135e-01 -1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.427498377068624541e+04 5.407135305884068657e+03 1.490000000000000000e+02
-3.614432938358266372e+06 -2.500000000000000000e+00 2.965383775018512970e+05 1.280000004504848654e+01 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305782514964211732e+05 1.855859621132513348e+04 5.990000000000000000e+02
-1.807216460282811895e+06 -2.500000000000000000e+00 2.965383775018512970e+05 6.399999991019187817e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.357379418827242625e+05 1.909476873486907425e+04 4.670000000000000000e+02
-9.036082274997374043e+05 -2.500000000000000000e+00 2.965383775018512970e+05 3.199999986154500320e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.447692137523741112e+05 2.025226879059462226e+04 3.300000000000000000e+02
-6.777061734039325966e+05 -2.500000000000000000e+00 2.965383775018512970e+05 2.399999999457767430e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.505266549861064705e+05 2.107744913048880335e+04 2.860000000000000000e+02
-5.647551423885383410e+05 -2.500000000000000000e+00 2.965383775018512970e+05 1.999999992059092957e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.552441939228097035e+05 2.188412603449594462e+04 2.610000000000000000e+02
-4.518041161142242490e+05 -2.500000000000000000e+00 2.965383775018512970e+05 1.600000001450278875e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.632974501231686736e+05 2.307616779154151300e+04 2.330000000000000000e+02
-3.953286018315237598e+05 -2.500000000000000000e+00 2.965383775018512970e+05 1.400000002089093032e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.695065421058054781e+05 2.358254215855883012e+04 2.180000000000000000e+02
-3.670908434496998088e+05 -2.500000000000000000e+00 2.965383775018512970e+05 1.299999998015539004e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.740036607147115865e+05 2.438228869106151615e+04 2.100000000000000000e+02
-3.388530887422331143e+05 -2.500000000000000000e+00 2.965383775018512970e+05 1.200000006954198506e+00 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.794320783283425844e+05 2.451574209908465491e+04 2.020000000000000000e+02
-2.259020557196606824e+05 -2.500000000000000000e+00 2.965383775018512970e+05 7.999999924473877311e-01 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.259079378447179042e+05 2.214142585538192361e+04 1.650000000000000000e+02
-1.129510303650249989e+05 -2.500000000000000000e+00 2.965383775018512970e+05 4.000000050954841679e-01 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.129484527803758392e+05 1.106575954020612335e+04 1.490000000000000000e+02
-5.647551386245166941e+04 -2.500000000000000000e+00 2.965383775018512970e+05 1.999999978729345429e-01 -5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.646749445236573956e+04 5.751782628229030706e+03 1.490000000000000000e+02
-3.755262929373071063e+06 0.000000000000000000e+00 2.965383775018512970e+05 1.280000008361274055e+01 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.360520956031329988e+05 1.905995913614289384e+04 5.990000000000000000e+02
-1.877631444608980324e+06 0.000000000000000000e+00 2.965383775018512970e+05 6.399999973371026663e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.414673374980634544e+05 1.993177830368763534e+04 4.770000000000000000e+02
-9.388157337368292501e+05 0.000000000000000000e+00 2.965383775018512970e+05 3.200000025653208624e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.508398001088522433e+05 2.112673618729687223e+04 3.370000000000000000e+02
-7.041117969174415339e+05 0.000000000000000000e+00 2.965383775018512970e+05 2.400000007701351468e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.567864567508517648e+05 2.212848224829461833e+04 2.920000000000000000e+02
-5.867598276526471600e+05 0.000000000000000000e+00 2.965383775018512970e+05 1.999999995810770148e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.617014557451814180e+05 2.261992873023515858e+04 2.660000000000000000e+02
-4.694078636255239835e+05 0.000000000000000000e+00 2.965383775018512970e+05 1.600000001773050684e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.700591243222085468e+05 2.383488974271740153e+04 2.380000000000000000e+02
-4.107318778346586623e+05 0.000000000000000000e+00 2.965383775018512970e+05 1.399999991879063765e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.764985705729507899e+05 2.511506295341225996e+04 2.230000000000000000e+02
-3.813938923713872791e+05 0.000000000000000000e+00 2.965383775018512970e+05 1.300000012264961091e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.811198564725812175e+05 2.501259354427366634e+04 2.140000000000000000e+02
-3.520558989997517783e+05 0.000000000000000000e+00 2.965383775018512970e+05 1.200000005694806582e+00 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.866748888568746333e+05 2.539019333480178466e+04 2.060000000000000000e+02
-2.640419201293915976e+05 0.000000000000000000e+00 2.965383775018512970e+05 8.999999902264412821e-01 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.639886655617370852e+05 2.580732368180358026e+04 1.780000000000000000e+02
-2.347039304491817893e+05 0.000000000000000000e+00 2.965383775018512970e+05 7.999999962386946661e-01 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.347322443911780138e+05 2.298848411570769531e+04 1.680000000000000000e+02
-1.173519665765480167e+05 0.000000000000000000e+00 2.965383775018512970e+05 4.000000027275601999e-01 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.173876316304600041e+05 1.191979192073708509e+04 1.490000000000000000e+02
-5.867598287007849285e+04 0.000000000000000000e+00 2.965383775018512970e+05 1.999999999383399452e-01 0.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.868316505615409551e+04 5.936833454694024113e+03 1.490000000000000000e+02
-3.896092332553823944e+06 2.500000000000000000e+00 2.965383775018512970e+05 1.279999999801810340e+01 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.415541209818610805e+05 2.020431162126560230e+04 6.870000000000000000e+02
-1.948046156374919228e+06 2.500000000000000000e+00 2.965383775018512970e+05 6.399999966477608382e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.472437930124112463e+05 2.094604383673411940e+04 4.850000000000000000e+02
-9.740230774140774738e+05 2.500000000000000000e+00 2.965383775018512970e+05 3.199999980697978419e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.569375093477473420e+05 2.212438968605455739e+04 3.430000000000000000e+02
-7.305173125629292335e+05 2.500000000000000000e+00 2.965383775018512970e+05 2.400000000315317461e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.630723100826801383e+05 2.266815255817025172e+04 2.970000000000000000e+02
-6.087644234938476002e+05 2.500000000000000000e+00 2.965383775018512970e+05 1.999999988297785691e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.681853862329138501e+05 2.395612829900342695e+04 2.710000000000000000e+02
-4.870115385154249379e+05 2.500000000000000000e+00 2.965383775018512970e+05 1.599999989719472104e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.767854015901796811e+05 2.498321735178555173e+04 2.420000000000000000e+02
-4.261350972143369145e+05 2.500000000000000000e+00 2.965383775018512970e+05 1.399999994333708031e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.834558444893682026e+05 2.589798951140905774e+04 2.270000000000000000e+02
-3.956968774039663258e+05 2.500000000000000000e+00 2.965383775018512970e+05 1.299999999401083794e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.881606311965411587e+05 2.686838137137102603e+04 2.180000000000000000e+02
-3.652586581844601315e+05 2.500000000000000000e+00 2.965383775018512970e+05 1.200000006409651876e+00 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.940915674016904377e+05 2.626765904492530899e+04 2.100000000000000000e+02
-2.435057691665570310e+05 2.500000000000000000e+00 2.965383775018512970e+05 7.999999945602591644e-01 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.435416283400697866e+05 2.419274948584444064e+04 1.710000000000000000e+02
-1.217528859712253325e+05 2.500000000000000000e+00 2.965383775018512970e+05 4.000000018400110546e-01 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217357411985530925e+05 1.230012720460721357e+04 1.490000000000000000e+02
-6.087644248556063394e+04 2.500000000000000000e+00 2.965383775018512970e+05 1.999999992771630541e-01 5.000000000000000278e-02 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.087228142917349032e+04 6.037944270835561838e+03 1.490000000000000000e+02
-4.036962211961742025e+06 5.000000000000000000e+00 2.965383775018512970e+05 1.280000002436390538e+01 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.470542819724126020e+05 2.086726240128830614e+04 6.990000000000000000e+02
-2.018481118760799989e+06 5.000000000000000000e+00 2.965383775018512970e+05 6.400000052703285647e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.530166813973014941e+05 2.181932210935796320e+04 4.940000000000000000e+02
-1.009240547479626024e+06 5.000000000000000000e+00 2.965383775018512970e+05 3.199999988617847180e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.631546844837321842e+05 2.297186516495066098e+04 3.490000000000000000e+02
-7.569304171786383959e+05 5.000000000000000000e+00 2.965383775018512970e+05 2.400000012291462870e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.694786240876537922e+05 2.406530983218035180e+04 3.020000000000000000e+02
-6.307753420093684690e+05 5.000000000000000000e+00 2.965383775018512970e+05 1.999999992361727541e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.746764301785028365e+05 2.504542746289424758e+04 2.760000000000000000e+02
-5.046202726040229900e+05 5.000000000000000000e+00 2.965383775018512970e+05 1.599999990707673181e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.836122331901922298e+05 2.645347083008243135e+04 2.470000000000000000e+02
-4.415427433764674934e+05 5.000000000000000000e+00 2.965383775018512970e+05 1.400000007240605360e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.904483454483494861e+05 2.757396668478418360e+04 2.310000000000000000e+02
-4.100039728458698373e+05 5.000000000000000000e+00 2.965383775018512970e+05 1.299999996746604936e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.952233290453759546e+05 2.788471014650127472e+04 2.220000000000000000e+02
-3.784652066541402601e+05 5.000000000000000000e+00 2.965383775018512970e+05 1.200000000009857848e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.015781050949419441e+05 2.712643711575045018e+04 2.140000000000000000e+02
-3.469264415829517529e+05 5.000000000000000000e+00 2.965383775018512970e+05 1.100000006826011179e+00 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.102103034000778862e+05 2.709186233559722677e+04 2.050000000000000000e+02
-2.523101383264304604e+05 5.000000000000000000e+00 2.965383775018512970e+05 8.000000017726637269e-01 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522452527012651262e+05 2.526207871848387003e+04 1.740000000000000000e+02
-1.261550703188483312e+05 5.000000000000000000e+00 2.965383775018512970e+05 4.000000045504988888e-01 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261557946771127172e+05 1.251717282567046641e+04 1.490000000000000000e+02
-6.307753405755311542e+04 5.000000000000000000e+00 2.965383775018512970e+05 1.999999987815458125e-01 1.000000000000000056e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.306101044879257825e+04 6.316334918420175200e+03 1.490000000000000000e+02
-4.177907990559672937e+06 7.500000000000000000e+00 2.965383775018512970e+05 1.280000003282844467e+01 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.528196354881649604e+05 2.196112004160824290e+04 5.990000000000000000e+02
-2.088953995682665147e+06 7.500000000000000000e+00 2.965383775018512970e+05 6.400000017648387107e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.588871922773490078e+05 2.317584330041657813e+04 5.030000000000000000e+02
-1.044477001349844155e+06 7.500000000000000000e+00 2.965383775018512970e+05 3.200000019573338683e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.693776761389292660e+05 2.441812895433537778e+04 3.550000000000000000e+02
-7.833577470794146648e+05 7.500000000000000000e+00 2.965383775018512970e+05 2.400000002630433560e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.758751768730200420e+05 2.507156882242219581e+04 3.080000000000000000e+02
-6.527981243706039386e+05 7.500000000000000000e+00 2.965383775018512970e+05 2.000000007720307060e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.812866662555721123e+05 2.593965048538275005e+04 2.810000000000000000e+02
-5.222384963341105031e+05 7.500000000000000000e+00 2.965383775018512970e+05 1.599999996487575959e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.904025766898602596e+05 2.734864686391346186e+04 2.510000000000000000e+02
-4.569586868964956375e+05 7.500000000000000000e+00 2.965383775018512970e+05 1.400000004905049389e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.974606977892995346e+05 2.843026527521814569e+04 2.350000000000000000e+02
-4.243187782716161455e+05 7.500000000000000000e+00 2.965383775018512970e+05 1.299999997146619179e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.024224773705180560e+05 2.898100675314950786e+04 2.260000000000000000e+02
-3.916788711912477156e+05 7.500000000000000000e+00 2.965383775018512970e+05 1.199999994120160451e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.089018367819025298e+05 2.831009589162300836e+04 2.170000000000000000e+02
-3.590389675292571774e+05 7.500000000000000000e+00 2.965383775018512970e+05 1.100000001566703300e+00 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.180376303433206340e+05 2.795810923725652174e+04 2.080000000000000000e+02
-2.611192500929226226e+05 7.500000000000000000e+00 2.965383775018512970e+05 8.000000041441338583e-01 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.610816875942463230e+05 2.604241373209948870e+04 1.770000000000000000e+02
-1.305596237179528980e+05 7.500000000000000000e+00 2.965383775018512970e+05 3.999999980018701384e-01 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305688515254765371e+05 1.305233517233952989e+04 1.490000000000000000e+02
-6.527981249347340781e+04 7.500000000000000000e+00 2.965383775018512970e+05 2.000000009448651694e-01 1.499999999999999944e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.527879414794618060e+04 6.480157541386868616e+03 1.490000000000000000e+02
-4.318960502878490835e+06 1.000000000000000000e+01 2.965383775018512970e+05 1.280000005966442345e+01 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.583935704687849211e+05 2.286503327000823992e+04 7.230000000000000000e+02
-2.159480232445532456e+06 1.000000000000000000e+01 2.965383775018512970e+05 6.399999973540998255e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.647622038374893018e+05 2.418751401929746135e+04 5.110000000000000000e+02
-1.079740122098069638e+06 1.000000000000000000e+01 2.965383775018512970e+05 3.200000004182995461e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.755512897880478704e+05 2.594287136434142303e+04 3.610000000000000000e+02
-8.098050895170131698e+05 1.000000000000000000e+01 2.965383775018512970e+05 2.399999997042330691e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.824143748439540504e+05 2.618360540415787545e+04 3.130000000000000000e+02
-6.748375736432231497e+05 1.000000000000000000e+01 2.965383775018512970e+05 1.999999994707075679e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.879076792836457898e+05 2.724466287436566927e+04 2.850000000000000000e+02
-5.398700547508927993e+05 1.000000000000000000e+01 2.965383775018512970e+05 1.599999983425844707e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.973893716540329042e+05 2.810664411330137227e+04 2.550000000000000000e+02
-4.723863002074002288e+05 1.000000000000000000e+01 2.965383775018512970e+05 1.399999992315162700e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.044790066738387104e+05 2.937785404799476601e+04 2.390000000000000000e+02
-4.386444227459204267e+05 1.000000000000000000e+01 2.965383775018512970e+05 1.299999996197513275e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.098326853555670241e+05 3.040046884215556202e+04 2.300000000000000000e+02
-4.049025407205654192e+05 1.000000000000000000e+01 2.965383775018512970e+05 1.199999986554015630e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.163219511542014661e+05 2.954517551676895528e+04 2.210000000000000000e+02
-3.711606678399337688e+05 1.000000000000000000e+01 2.965383775018512970e+05 1.100000004012516186e+00 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.255947606891539472e+05 2.829743968190483793e+04 2.120000000000000000e+02
-2.699350304546405096e+05 1.000000000000000000e+01 2.965383775018512970e+05 8.000000008386563000e-01 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.699836369369492168e+05 2.729748175854703732e+04 1.800000000000000000e+02
-1.349675155772049038e+05 1.000000000000000000e+01 2.965383775018512970e+05 4.000000014562729578e-01 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349533384188055643e+05 1.380348163797093002e+04 1.490000000000000000e+02
-6.748375755949429004e+04 1.000000000000000000e+01 2.965383775018512970e+05 2.000000000491340968e-01 2.000000000000000111e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.748726175194956886e+04 6.607990569970890647e+03 1.490000000000000000e+02
-4.601489979194737040e+06 1.500000000000000000e+01 2.965383775018512970e+05 1.280000004889176424e+01 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.698561944910270104e+05 2.494795620993925695e+04 7.460000000000000000e+02
-2.300745000609765761e+06 1.500000000000000000e+01 2.965383775018512970e+05 6.400000055079152261e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.766933312436951965e+05 2.588245136766996438e+04 5.280000000000000000e+02
-1.150372489971763222e+06 1.500000000000000000e+01 2.965383775018512970e+05 3.199999998795857614e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.881246856330284209e+05 2.776993892344357300e+04 3.730000000000000000e+02
-8.627793631673381897e+05 1.500000000000000000e+01 2.965383775018512970e+05 2.399999987103604404e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.954181082880888716e+05 2.854765600704327517e+04 3.230000000000000000e+02
-7.189828034054250456e+05 1.500000000000000000e+01 2.965383775018512970e+05 1.999999991383726528e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.012943806823931227e+05 2.957663905774542218e+04 2.950000000000000000e+02
-5.751862449370312970e+05 1.500000000000000000e+01 2.965383775018512970e+05 1.599999999262041506e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.112912559964071552e+05 3.088316525786664351e+04 2.640000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 2.965383775018512970e+05 1.399999996022659898e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.189814444863676617e+05 3.213950108270523560e+04 2.460000000000000000e+02
-4.673388248887902009e+05 1.500000000000000000e+01 2.965383775018512970e+05 1.300000001841224551e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.243150292867808894e+05 3.166237283372176898e+04 2.370000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 2.965383775018512970e+05 1.200000009939877099e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.313071313419004437e+05 3.120432257621264580e+04 2.280000000000000000e+02
-3.954405461599772680e+05 1.500000000000000000e+01 2.965383775018512970e+05 1.100000007186212381e+00 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.412323721485263668e+05 3.096954789802104642e+04 2.180000000000000000e+02
-3.235422608447295497e+05 1.500000000000000000e+01 2.965383775018512970e+05 8.999999942096640337e-01 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.235583512762272148e+05 3.231596104851197015e+04 1.980000000000000000e+02
-2.875931234879526310e+05 1.500000000000000000e+01 2.965383775018512970e+05 8.000000024667964782e-01 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.876211559579818277e+05 2.915265661741336953e+04 1.860000000000000000e+02
-1.437965622454678814e+05 1.500000000000000000e+01 2.965383775018512970e+05 4.000000026284011856e-01 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.438186926138315175e+05 1.438281204334324138e+04 1.490000000000000000e+02
-7.189828039690961305e+04 1.500000000000000000e+01 2.965383775018512970e+05 1.999999992951694838e-01 2.999999999999999889e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.192416419841549941e+04 7.254755716932403629e+03 1.490000000000000000e+02
-5.168815196942454204e+06 2.500000000000000000e+01 2.965383775018512970e+05 1.280000005369267058e+01 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.934103057407590386e+05 2.907101579842603678e+04 7.910000000000000000e+02
-2.584407579327312764e+06 2.500000000000000000e+01 2.965383775018512970e+05 6.399999979438545594e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.010183927931605140e+05 3.031514945520019319e+04 5.590000000000000000e+02
-1.292203787153328536e+06 2.500000000000000000e+01 2.965383775018512970e+05 3.199999983502722856e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.139453084643094335e+05 3.224353354709460837e+04 3.950000000000000000e+02
-9.691528327235013712e+05 2.500000000000000000e+01 2.965383775018512970e+05 2.399999968703723674e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.219656510455538228e+05 3.310134048310462822e+04 3.420000000000000000e+02
-8.076273668101789663e+05 2.500000000000000000e+01 2.965383775018512970e+05 1.999999989291366465e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.285457413360686041e+05 3.430368700541402359e+04 3.120000000000000000e+02
-6.461018971090213163e+05 2.500000000000000000e+01 2.965383775018512970e+05 1.600000000498853714e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.394468219140091096e+05 3.593438625296437385e+04 2.790000000000000000e+02
-5.653391655168788275e+05 2.500000000000000000e+01 2.965383775018512970e+05 1.400000014171755014e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.481045596843740204e+05 3.681907306549247005e+04 2.610000000000000000e+02
-5.249577901913574897e+05 2.500000000000000000e+01 2.965383775018512970e+05 1.299999997409574837e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.539969615753169346e+05 3.632893811833028303e+04 2.520000000000000000e+02
-4.845764218195819994e+05 2.500000000000000000e+01 2.965383775018512970e+05 1.199999997867578383e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.616507682460616052e+05 3.576465555509863043e+04 2.420000000000000000e+02
-4.441950573528885725e+05 2.500000000000000000e+01 2.965383775018512970e+05 1.100000007996086326e+00 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.723718037228205358e+05 3.473362070061532722e+04 2.320000000000000000e+02
-3.230509500655615120e+05 2.500000000000000000e+01 2.965383775018512970e+05 8.000000039913773842e-01 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.231145640417372924e+05 3.187067555922312022e+04 1.970000000000000000e+02
-1.615254744978905073e+05 2.500000000000000000e+01 2.965383775018512970e+05 4.000000006710920930e-01 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.615411568668117980e+05 1.597088516658206026e+04 1.490000000000000000e+02
-8.076273659612318443e+04 2.500000000000000000e+01 2.965383775018512970e+05 1.999999987189042816e-01 5.000000000000000000e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.076728506817200105e+04 8.140174078913082667e+03 1.490000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 2.965383775018512970e+05 1.279999993318134166e+01 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.175795864138609031e+05 3.376715312155533320e+04 8.340000000000000000e+02
-2.869971470131593291e+06 3.500000000000000000e+01 2.965383775018512970e+05 6.399999997049508060e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.261649448639609618e+05 3.466383181776417041e+04 5.890000000000000000e+02
-1.434985733257843647e+06 3.500000000000000000e+01 2.965383775018512970e+05 3.199999994493041733e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.403762387779480778e+05 3.748980078506010614e+04 4.170000000000000000e+02
-1.076239302249670960e+06 3.500000000000000000e+01 2.965383775018512970e+05 2.400000001012776440e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.491785010387442308e+05 3.867542105733937933e+04 3.610000000000000000e+02
-8.968660806694780476e+05 3.500000000000000000e+01 2.965383775018512970e+05 1.999999990723000609e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.565356557474879664e+05 3.961687674284371315e+04 3.290000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 2.965383775018512970e+05 1.600000010457682142e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.682998233635491342e+05 4.198798847155053227e+04 2.940000000000000000e+02
-6.278062639643332222e+05 3.500000000000000000e+01 2.965383775018512970e+05 1.400000010221413183e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.778666232584365061e+05 4.154140011249066447e+04 2.750000000000000000e+02
-5.829629524691012921e+05 3.500000000000000000e+01 2.965383775018512970e+05 1.299999994045638374e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.843583476809047861e+05 4.047865821567314561e+04 2.650000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 2.965383775018512970e+05 1.199999998974088156e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.926114857140944805e+05 3.928171842497244506e+04 2.550000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 2.965383775018512970e+05 1.100000009287728453e+00 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.044598834741591127e+05 3.872660556043985707e+04 2.440000000000000000e+02
-4.035897353482894250e+05 3.500000000000000000e+01 2.965383775018512970e+05 8.999999937002265415e-01 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.036108717468914110e+05 4.017720970638569997e+04 2.210000000000000000e+02
-3.587464337260694010e+05 3.500000000000000000e+01 2.965383775018512970e+05 7.999999995411420928e-01 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.587282922445312724e+05 3.613679440289737249e+04 2.080000000000000000e+02
-1.793732181785776047e+05 3.500000000000000000e+01 2.965383775018512970e+05 4.000000027042150408e-01 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.793880427168136521e+05 1.729479003338336406e+04 1.490000000000000000e+02
-8.968660891091932717e+04 3.500000000000000000e+01 2.965383775018512970e+05 2.000000009543460022e-01 7.000000000000000666e-01 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.969662848902931728e+04 8.818659288667920919e+03 1.490000000000000000e+02
-8.072061297699948773e+06 7.500000000000000000e+01 2.965383775018512970e+05 1.279999994297702770e+01 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.211444958315860713e+05 5.367675179925829434e+04 9.890000000000000000e+02
-4.036030642432194203e+06 7.500000000000000000e+01 2.965383775018512970e+05 6.399999961311734431e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.327998694257503957e+05 5.577968737840965332e+04 6.990000000000000000e+02
-2.018015329202208668e+06 7.500000000000000000e+01 2.965383775018512970e+05 3.199999993319575076e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.522841175435003825e+05 5.951157250587677845e+04 4.940000000000000000e+02
-1.513511504415398696e+06 7.500000000000000000e+01 2.965383775018512970e+05 2.400000006904345451e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.642937226051348844e+05 6.137865669242315926e+04 4.280000000000000000e+02
-1.261259580517393537e+06 7.500000000000000000e+01 2.965383775018512970e+05 1.999999995453697554e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.742118118109428324e+05 6.345395435994923901e+04 3.900000000000000000e+02
-1.009007661303027533e+06 7.500000000000000000e+01 2.965383775018512970e+05 1.599999991429973178e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.898833542459573364e+05 6.214524530973116634e+04 3.490000000000000000e+02
-8.828817020716016414e+05 7.500000000000000000e+01 2.965383775018512970e+05 1.399999990013955031e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.022893571402464295e+05 5.877573074246638862e+04 3.270000000000000000e+02
-8.198187293466391275e+05 7.500000000000000000e+01 2.965383775018512970e+05 1.300000000232721886e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.107933775999260251e+05 5.675275354372867878e+04 3.150000000000000000e+02
-7.567557573514144169e+05 7.500000000000000000e+01 2.965383775018512970e+05 1.200000011608646000e+00 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.218841897170926095e+05 5.611894133902441536e+04 3.020000000000000000e+02
-5.675668121742645744e+05 7.500000000000000000e+01 2.965383775018512970e+05 8.999999994470168074e-01 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.674995217574004782e+05 5.600357480188278714e+04 2.620000000000000000e+02
-5.045038296877924586e+05 7.500000000000000000e+01 2.965383775018512970e+05 7.999999941867979025e-01 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.045290613385367906e+05 4.952416434341054992e+04 2.470000000000000000e+02
-2.522519182985737571e+05 7.500000000000000000e+01 2.965383775018512970e+05 4.000000025715377272e-01 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522333718807977857e+05 2.486134241423153435e+04 1.740000000000000000e+02
-1.261259582941791887e+05 7.500000000000000000e+01 2.965383775018512970e+05 1.999999999298105735e-01 1.500000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261199095150748617e+05 1.243336365160259265e+04 1.490000000000000000e+02
-1.590754898164418340e+07 2.000000000000000000e+02 2.965383775018512970e+05 1.280000003487904081e+01 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.022373061126209795e+05 1.363355158327237004e+05 1.388000000000000000e+03
-7.953774428746278398e+06 2.000000000000000000e+02 2.965383775018512970e+05 6.399999967490253461e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.240552441164788324e+05 1.394931107961199014e+05 9.810000000000000000e+02
-3.976887262515399605e+06 2.000000000000000000e+02 2.965383775018512970e+05 3.200000022482768713e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.585439206902348669e+05 1.478242062882198370e+05 6.940000000000000000e+02
-2.982665441926422063e+06 2.000000000000000000e+02 2.965383775018512970e+05 2.400000012870912691e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.801682526819743216e+05 1.507992377625574009e+05 6.010000000000000000e+02
-2.485554519430897664e+06 2.000000000000000000e+02 2.965383775018512970e+05 1.999999998247427691e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.972152766858671093e+05 1.392600914900757489e+05 5.480000000000000000e+02
-1.988443612179282820e+06 2.000000000000000000e+02 2.965383775018512970e+05 1.599999995889947124e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.243592440048401477e+05 1.263601098306099593e+05 4.900000000000000000e+02
-1.739888144096779870e+06 2.000000000000000000e+02 2.965383775018512970e+05 1.399999983078634935e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.458163607224670704e+05 1.204047914440713212e+05 4.590000000000000000e+02
-1.615610436084020417e+06 2.000000000000000000e+02 2.965383775018512970e+05 1.299999997616789305e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.603300462712359149e+05 1.170765871888255933e+05 4.420000000000000000e+02
-1.491332705572342733e+06 2.000000000000000000e+02 2.965383775018512970e+05 1.199999994051203167e+00 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.792349682801365852e+05 1.139722690725304710e+05 4.250000000000000000e+02
-9.942218054397734813e+05 2.000000000000000000e+02 2.965383775018512970e+05 7.999999974220577403e-01 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.941874850614519091e+05 9.848484932198900788e+04 3.470000000000000000e+02
-4.971109018201137078e+05 2.000000000000000000e+02 2.965383775018512970e+05 3.999999979870270117e-01 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.971390215306446189e+05 4.860841804189184040e+04 2.450000000000000000e+02
-2.485554542572997743e+05 2.000000000000000000e+02 2.965383775018512970e+05 2.000000016868705710e-01 4.000000000000000000e+00 7.071067811865475172e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.485534021920327214e+05 2.455578159469833554e+04 1.730000000000000000e+02
-1.150286061549660051e+06 -4.500000000000000000e+01 1.875473373113363632e+05 1.280000002248863744e+01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.614462106579145257e+04 3.731709284719776861e+03 5.900000000000000000e+02
-5.751430306357895024e+05 -4.500000000000000000e+01 1.875473373113363632e+05 6.400000009697122572e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.758271276078755182e+04 3.896011859720977100e+03 4.170000000000000000e+02
-2.875715129101633211e+05 -4.500000000000000000e+01 1.875473373113363632e+05 3.199999978056133010e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.027994587284772570e+04 4.204254829498966501e+03 2.950000000000000000e+02
-2.156786346312655951e+05 -4.500000000000000000e+01 1.875473373113363632e+05 2.399999982970613566e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.211842840663553579e+04 4.529835517279132546e+03 2.550000000000000000e+02
-1.797321964096614684e+05 -4.500000000000000000e+01 1.875473373113363632e+05 1.999999995641326800e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.352803262195173738e+04 4.751286060343249119e+03 2.330000000000000000e+02
-1.437857568251140183e+05 -4.500000000000000000e+01 1.875473373113363632e+05 1.599999993145663435e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.584913840295271802e+04 5.001123851087040748e+03 2.080000000000000000e+02
-1.258125376579788863e+05 -4.500000000000000000e+01 1.875473373113363632e+05 1.399999998854161820e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.764244488660932257e+04 5.293340063347830437e+03 1.950000000000000000e+02
-1.078393174961188051e+05 -4.500000000000000000e+01 1.875473373113363632e+05 1.199999993493696904e+00 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.043003674705706362e+04 5.663731652210601169e+03 1.800000000000000000e+02
-7.638618413891254750e+04 -4.500000000000000000e+01 1.875473373113363632e+05 8.500000055453081904e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.162038727623775048e+04 6.196320576202284428e+03 1.520000000000000000e+02
-7.189287838575149362e+04 -4.500000000000000000e+01 1.875473373113363632e+05 7.999999962745475424e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.466827023047237890e+04 6.142003542819063114e+03 1.490000000000000000e+02
-6.739957388770280522e+04 -4.500000000000000000e+01 1.875473373113363632e+05 7.500000009702590953e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.607308420851321716e+04 6.089559793289494337e+03 1.490000000000000000e+02
-6.290626894862873451e+04 -4.500000000000000000e+01 1.875473373113363632e+05 7.000000007583870865e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.461326410402435431e+04 5.715085175137347505e+03 1.490000000000000000e+02
-5.391965915166093328e+04 -4.500000000000000000e+01 1.875473373113363632e+05 6.000000012379917980e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.778373182289263787e+04 5.060585590909226084e+03 1.490000000000000000e+02
-3.594643913658356178e+04 -4.500000000000000000e+01 1.875473373113363632e+05 3.999999975108731176e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.182826452703784889e+04 3.355107231702104400e+03 1.490000000000000000e+02
-1.797321972526070749e+04 -4.500000000000000000e+01 1.875473373113363632e+05 2.000000005021344562e-01 -8.999999999999999112e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.590701931757297280e+04 1.701100632870045047e+03 1.490000000000000000e+02
-1.740461730025887722e+06 -3.500000000000000000e+01 1.875473373113363632e+05 1.279999991794440994e+01 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.142390205111014075e+04 5.913170705414472650e+03 7.260000000000000000e+02
-8.702308719476788538e+05 -3.500000000000000000e+01 1.875473373113363632e+05 6.400000009972814041e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.393893443057258264e+04 6.228276910075544947e+03 5.130000000000000000e+02
-4.351154374768175767e+05 -3.500000000000000000e+01 1.875473373113363632e+05 3.200000016039866502e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.840761385158120538e+04 6.815539310985878728e+03 3.630000000000000000e+02
-3.263365758074009791e+05 -3.500000000000000000e+01 1.875473373113363632e+05 2.399999995113286211e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.140314996427773440e+04 7.285472497518955606e+03 3.140000000000000000e+02
-2.719471487995849457e+05 -3.500000000000000000e+01 1.875473373113363632e+05 2.000000012794381554e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.382095598432148836e+04 7.507642406877386748e+03 2.870000000000000000e+02
-2.175577160908643273e+05 -3.500000000000000000e+01 1.875473373113363632e+05 1.599999988548911123e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.771546111174211546e+04 7.984190373726241887e+03 2.560000000000000000e+02
-1.903630022909426480e+05 -3.500000000000000000e+01 1.875473373113363632e+05 1.399999995212463766e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.080327575637172413e+04 8.604926471896682415e+03 2.400000000000000000e+02
-1.631682893420445616e+05 -3.500000000000000000e+01 1.875473373113363632e+05 1.200000008134758822e+00 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.580351024581688398e+04 9.170377701425522901e+03 2.220000000000000000e+02
-1.087788584161426552e+05 -3.500000000000000000e+01 1.875473373113363632e+05 7.999999970007972694e-01 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.086673789022833225e+05 1.079695462405943545e+04 1.810000000000000000e+02
-5.438942931547088665e+04 -3.500000000000000000e+01 1.875473373113363632e+05 3.999999992902547596e-01 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.437538997853289038e+04 5.410738636396809852e+03 1.490000000000000000e+02
-2.719471485748415216e+04 -3.500000000000000000e+01 1.875473373113363632e+05 2.000000011141534750e-01 -7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.718443523180661941e+04 2.700805963330703889e+03 1.490000000000000000e+02
-2.042088246838652063e+06 -3.000000000000000000e+01 1.875473373113363632e+05 1.279999991359703060e+01 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.946966205548131256e+04 7.030423194179727943e+03 7.860000000000000000e+02
-1.021044127418124466e+06 -3.000000000000000000e+01 1.875473373113363632e+05 6.399999981863357945e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.247271289579412405e+04 7.460749774032714413e+03 5.560000000000000000e+02
-5.105220623370955582e+05 -3.000000000000000000e+01 1.875473373113363632e+05 3.199999982332063730e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.766397751738852821e+04 8.021619117129313054e+03 3.930000000000000000e+02
-3.828915476034543244e+05 -3.000000000000000000e+01 1.875473373113363632e+05 2.399999992080892763e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.118105510200143181e+04 8.484871239052763485e+03 3.400000000000000000e+02
-3.190762911761439755e+05 -3.000000000000000000e+01 1.875473373113363632e+05 2.000000002844245284e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.392052877813555097e+04 9.011621002896028585e+03 3.100000000000000000e+02
-2.552610314576356614e+05 -3.000000000000000000e+01 1.875473373113363632e+05 1.599999992978061725e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.850257885680944310e+04 9.629677285835890871e+03 2.780000000000000000e+02
-2.233534019985974010e+05 -3.000000000000000000e+01 1.875473373113363632e+05 1.399999990553560503e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.198339877581463952e+04 1.007989007489319920e+04 2.600000000000000000e+02
-1.914457742513492121e+05 -3.000000000000000000e+01 1.875473373113363632e+05 1.199999998858719330e+00 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.777134664709396020e+04 1.108744428412271554e+04 2.400000000000000000e+02
-1.276305170065616985e+05 -3.000000000000000000e+01 1.875473373113363632e+05 8.000000044980487557e-01 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.276143680534536979e+05 1.281144773057527891e+04 1.960000000000000000e+02
-6.381525781296200876e+04 -3.000000000000000000e+01 1.875473373113363632e+05 3.999999979220413837e-01 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.382485971636894101e+04 6.336627066625394036e+03 1.490000000000000000e+02
-3.190762919917131512e+04 -3.000000000000000000e+01 1.875473373113363632e+05 2.000000007956309056e-01 -5.999999999999999778e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.190986413978760174e+04 3.134229345500205454e+03 1.490000000000000000e+02
-2.623308368315955624e+06 -2.000000000000000000e+01 1.875473373113363632e+05 1.279999994839223554e+01 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.639365586233336944e+04 9.357559127944768989e+03 8.910000000000000000e+02
-1.311654198256641626e+06 -2.000000000000000000e+01 1.875473373113363632e+05 6.400000042988219562e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.031623889116627106e+04 9.996815061206872997e+03 6.300000000000000000e+02
-6.558270915677391458e+05 -2.000000000000000000e+01 1.875473373113363632e+05 3.199999984603497882e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.703010514543230238e+04 1.077703868358228101e+04 4.450000000000000000e+02
-4.918703233805713826e+05 -2.000000000000000000e+01 1.875473373113363632e+05 2.400000011408757850e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.139774368921302084e+04 1.143368725710621584e+04 3.860000000000000000e+02
-4.098919369020392769e+05 -2.000000000000000000e+01 1.875473373113363632e+05 2.000000013174426439e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.489037377139483579e+04 1.176778740516875769e+04 3.520000000000000000e+02
-3.279135489064331050e+05 -2.000000000000000000e+01 1.875473373113363632e+05 1.600000007537782043e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.056145601867928053e+04 1.270927991348527939e+04 3.150000000000000000e+02
-2.869243518739856081e+05 -2.000000000000000000e+01 1.875473373113363632e+05 1.399999989912413811e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.493056129571450583e+04 1.336595452869553628e+04 2.940000000000000000e+02
-2.459351599733250041e+05 -2.000000000000000000e+01 1.875473373113363632e+05 1.199999997326752776e+00 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.019968371050813439e+05 1.441944776453661871e+04 2.720000000000000000e+02
-1.844513691414632194e+05 -2.000000000000000000e+01 1.875473373113363632e+05 8.999999939035930874e-01 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.844861742238503357e+05 1.817332396970327318e+04 2.360000000000000000e+02
-1.639567731137694209e+05 -2.000000000000000000e+01 1.875473373113363632e+05 7.999999972332805243e-01 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.639771459451095725e+05 1.627412878417103821e+04 2.220000000000000000e+02
-8.197838598964558332e+04 -2.000000000000000000e+01 1.875473373113363632e+05 3.999999958488903995e-01 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.199483512435929151e+04 8.072428440208686879e+03 1.570000000000000000e+02
-4.098919357386847696e+04 -2.000000000000000000e+01 1.875473373113363632e+05 2.000000007498030918e-01 -4.000000000000000222e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.099334497525527695e+04 4.126607242016704731e+03 1.490000000000000000e+02
-3.191421122738218401e+06 -1.000000000000000000e+01 1.875473373113363632e+05 1.279999997490794961e+01 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.435699933550662536e+04 1.191255939296836732e+04 7.670000000000000000e+02
-1.595710560826519737e+06 -1.000000000000000000e+01 1.875473373113363632e+05 6.399999985277782244e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.916231306587162544e+04 1.258724827164327871e+04 6.950000000000000000e+02
-7.978552800163918873e+05 -1.000000000000000000e+01 1.875473373113363632e+05 3.199999991047151937e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.729542824842881237e+04 1.364340391848998843e+04 4.910000000000000000e+02
-5.983914583513403777e+05 -1.000000000000000000e+01 1.875473373113363632e+05 2.399999986623690518e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.025015029579373222e+05 1.449261678069557638e+04 4.250000000000000000e+02
-4.986595516384589719e+05 -1.000000000000000000e+01 1.875473373113363632e+05 2.000000000934833544e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.067413439979558461e+05 1.490750656146027177e+04 3.880000000000000000e+02
-3.989276403557209414e+05 -1.000000000000000000e+01 1.875473373113363632e+05 1.599999996917412792e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.135032320009396790e+05 1.572545360024449838e+04 3.470000000000000000e+02
-3.490616861076751375e+05 -1.000000000000000000e+01 1.875473373113363632e+05 1.400000000496976815e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.186365646742689278e+05 1.683017352515816310e+04 3.250000000000000000e+02
-2.991957327385740937e+05 -1.000000000000000000e+01 1.875473373113363632e+05 1.200000007601770724e+00 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.269220015003938315e+05 1.814266013758700501e+04 3.010000000000000000e+02
-2.243967978778375254e+05 -1.000000000000000000e+01 1.875473373113363632e+05 8.999999989789337906e-01 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.243876044521684526e+05 2.167206651576782679e+04 2.600000000000000000e+02
-1.994638207173983101e+05 -1.000000000000000000e+01 1.875473373113363632e+05 8.000000006226590799e-01 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.994459138859063096e+05 1.987978641624594457e+04 2.450000000000000000e+02
-9.973191050485141750e+04 -1.000000000000000000e+01 1.875473373113363632e+05 4.000000008975100885e-01 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.974625179091228347e+04 9.756207819074204963e+03 1.730000000000000000e+02
-4.986595555600966327e+04 -1.000000000000000000e+01 1.875473373113363632e+05 2.000000016663551206e-01 -2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.986206878107267403e+04 4.836588713556546281e+03 1.490000000000000000e+02
-3.332572710120166652e+06 -7.500000000000000000e+00 1.875473373113363632e+05 1.280000011919272040e+01 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.896074300260853488e+04 1.267028683229726994e+04 1.004000000000000000e+03
-1.666286330993597396e+06 -7.500000000000000000e+00 1.875473373113363632e+05 6.399999967159960335e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.404300871117405768e+04 1.329613153526272617e+04 7.100000000000000000e+02
-8.331431659119664691e+05 -7.500000000000000000e+00 1.875473373113363632e+05 3.199999985174588168e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.024860224873216648e+05 1.451028042032407575e+04 5.020000000000000000e+02
-6.248573767981256824e+05 -7.500000000000000000e+00 1.875473373113363632e+05 2.399999997961352438e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.079365932717586547e+05 1.515346918527232083e+04 4.350000000000000000e+02
-5.207144852535267710e+05 -7.500000000000000000e+00 1.875473373113363632e+05 2.000000015924689123e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.122712181589958927e+05 1.599080769719674754e+04 3.970000000000000000e+02
-4.165715864737302181e+05 -7.500000000000000000e+00 1.875473373113363632e+05 1.600000006098525773e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.193602141323741234e+05 1.688018556573379101e+04 3.550000000000000000e+02
-3.645001344013968483e+05 -7.500000000000000000e+00 1.875473373113363632e+05 1.399999990882542233e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.246731020033341483e+05 1.761956506552378778e+04 3.320000000000000000e+02
-3.124286912759379484e+05 -7.500000000000000000e+00 1.875473373113363632e+05 1.200000010030398245e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.333779480521018559e+05 1.848367057344805289e+04 3.070000000000000000e+02
-2.863929672685033875e+05 -7.500000000000000000e+00 1.875473373113363632e+05 1.100000010214515767e+00 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.397598892558887892e+05 1.929300359416134961e+04 2.940000000000000000e+02
-2.343215144598608604e+05 -7.500000000000000000e+00 1.875473373113363632e+05 8.999999921704596728e-01 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.343220000003465393e+05 2.346347653756804721e+04 2.660000000000000000e+02
-2.082857908098248008e+05 -7.500000000000000000e+00 1.875473373113363632e+05 7.999999937273009065e-01 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.082494045312704111e+05 2.065276448103308212e+04 2.510000000000000000e+02
-1.041428975676207629e+05 -7.500000000000000000e+00 1.875473373113363632e+05 4.000000051703461179e-01 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041331957426168083e+05 1.027255801319030979e+04 1.770000000000000000e+02
-5.207144847451990790e+04 -7.500000000000000000e+00 1.875473373113363632e+05 2.000000013972265400e-01 -1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.207591532730351173e+04 5.137703453333399011e+03 1.490000000000000000e+02
-3.473554736585103907e+06 -5.000000000000000000e+00 1.875473373113363632e+05 1.279999994199459046e+01 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.366406630820575811e+04 1.330522623258890962e+04 1.025000000000000000e+03
-1.736777388402746059e+06 -5.000000000000000000e+00 1.875473373113363632e+05 6.400000045103075408e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.894816295298711339e+04 1.414604505159102700e+04 7.250000000000000000e+02
-8.683886895666336641e+05 -5.000000000000000000e+00 1.875473373113363632e+05 3.200000005472588782e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.077609394842719048e+05 1.523282413822093622e+04 5.120000000000000000e+02
-6.512915169192414032e+05 -5.000000000000000000e+00 1.875473373113363632e+05 2.400000003162066076e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.134129738002790982e+05 1.572675116070747572e+04 4.440000000000000000e+02
-5.427429307013419457e+05 -5.000000000000000000e+00 1.875473373113363632e+05 2.000000002396663756e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.178812015060211270e+05 1.634404765571479948e+04 4.050000000000000000e+02
-4.341943434988541412e+05 -5.000000000000000000e+00 1.875473373113363632e+05 1.599999998003068136e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.253009337001940876e+05 1.760069751300112694e+04 3.620000000000000000e+02
-3.799200482284628088e+05 -5.000000000000000000e+00 1.875473373113363632e+05 1.399999989655484889e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.307864425552000466e+05 1.839400928875714089e+04 3.390000000000000000e+02
-3.256457557083306601e+05 -5.000000000000000000e+00 1.875473373113363632e+05 1.199999991442568303e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.397954399687631812e+05 1.983182127172825494e+04 3.140000000000000000e+02
-2.985086119260701234e+05 -5.000000000000000000e+00 1.875473373113363632e+05 1.100000001466788557e+00 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.463667647616860340e+05 2.049848218257033295e+04 3.000000000000000000e+02
-2.442343178917785990e+05 -5.000000000000000000e+00 1.875473373113363632e+05 8.999999976742157903e-01 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.442203532602279156e+05 2.402849954261186213e+04 2.720000000000000000e+02
-2.170971732435325976e+05 -5.000000000000000000e+00 1.875473373113363632e+05 8.000000045072914734e-01 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.170845370240553748e+05 2.162577092982101385e+04 2.560000000000000000e+02
-1.085485863946737809e+05 -5.000000000000000000e+00 1.875473373113363632e+05 4.000000014168130780e-01 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.085657742038247088e+05 1.067269395940873983e+04 1.810000000000000000e+02
-5.427429303143182187e+04 -5.000000000000000000e+00 1.875473373113363632e+05 2.000000000970487135e-01 -1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.426742548452694609e+04 5.403276725675862508e+03 1.490000000000000000e+02
-3.614432938358266372e+06 -2.500000000000000000e+00 1.875473373113363632e+05 1.280000004504848654e+01 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.846914384710555896e+04 1.381880784081112870e+04 8.190000000000000000e+02
-1.807216460282811895e+06 -2.500000000000000000e+00 1.875473373113363632e+05 6.399999991019187817e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.039621182660580962e+05 1.476464429424583068e+04 5.990000000000000000e+02
-9.036082274997374043e+05 -2.500000000000000000e+00 1.875473373113363632e+05 3.199999986154500320e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.131121449370475311e+05 1.604524129895818987e+04 5.230000000000000000e+02
-6.777061734039325966e+05 -2.500000000000000000e+00 1.875473373113363632e+05 2.399999999457767430e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.189345554271360452e+05 1.669596951429497858e+04 4.530000000000000000e+02
-5.647551423885383410e+05 -2.500000000000000000e+00 1.875473373113363632e+05 1.999999992059092957e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.236370093980106176e+05 1.724491118222560908e+04 4.130000000000000000e+02
-4.518041161142242490e+05 -2.500000000000000000e+00 1.875473373113363632e+05 1.600000001450278875e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.312162129133550334e+05 1.842813382229808121e+04 3.690000000000000000e+02
-3.953286018315237598e+05 -2.500000000000000000e+00 1.875473373113363632e+05 1.400000002089093032e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.369354137993910408e+05 1.908700210372969013e+04 3.460000000000000000e+02
-3.388530887422331143e+05 -2.500000000000000000e+00 1.875473373113363632e+05 1.200000006954198506e+00 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.462558521091759321e+05 2.048779191234226528e+04 3.200000000000000000e+02
-2.259020557196606824e+05 -2.500000000000000000e+00 1.875473373113363632e+05 7.999999924473877311e-01 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.258978026386077108e+05 2.234292282081156736e+04 2.610000000000000000e+02
-1.129510303650249989e+05 -2.500000000000000000e+00 1.875473373113363632e+05 4.000000050954841679e-01 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.129373485390474380e+05 1.133881055630730953e+04 1.840000000000000000e+02
-5.647551386245166941e+04 -2.500000000000000000e+00 1.875473373113363632e+05 1.999999978729345429e-01 -5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.647678103851820197e+04 5.629963092647042686e+03 1.490000000000000000e+02
-3.755262929373071063e+06 0.000000000000000000e+00 1.875473373113363632e+05 1.280000008361274055e+01 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.032183940793975780e+05 1.464374358280896922e+04 1.066000000000000000e+03
-1.877631444608980324e+06 0.000000000000000000e+00 1.875473373113363632e+05 6.399999973371026663e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.089632777137119410e+05 1.546238888158480040e+04 7.540000000000000000e+02
-9.388157337368292501e+05 0.000000000000000000e+00 1.875473373113363632e+05 3.200000025653208624e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.184777381280129484e+05 1.648628455261148338e+04 5.330000000000000000e+02
-7.041117969174415339e+05 0.000000000000000000e+00 1.875473373113363632e+05 2.400000007701351468e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.245466998959250341e+05 1.749820854790002340e+04 4.610000000000000000e+02
-5.867598276526471600e+05 0.000000000000000000e+00 1.875473373113363632e+05 1.999999995810770148e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.294158397149618686e+05 1.833431802471530318e+04 4.210000000000000000e+02
-4.694078636255239835e+05 0.000000000000000000e+00 1.875473373113363632e+05 1.600000001773050684e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.372313272870447254e+05 1.927402262404292924e+04 3.770000000000000000e+02
-4.107318778346586623e+05 0.000000000000000000e+00 1.875473373113363632e+05 1.399999991879063765e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.430996543424931588e+05 2.033327068726471407e+04 3.520000000000000000e+02
-3.520558989997517783e+05 0.000000000000000000e+00 1.875473373113363632e+05 1.200000005694806582e+00 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.526834283713636396e+05 2.118900322594294630e+04 3.260000000000000000e+02
-2.640419201293915976e+05 0.000000000000000000e+00 1.875473373113363632e+05 8.999999902264412821e-01 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.640898808552975534e+05 2.618520457885514043e+04 2.820000000000000000e+02
-2.347039304491817893e+05 0.000000000000000000e+00 1.875473373113363632e+05 7.999999962386946661e-01 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.346829621063593077e+05 2.290893178281675864e+04 2.660000000000000000e+02
-1.173519665765480167e+05 0.000000000000000000e+00 1.875473373113363632e+05 4.000000027275601999e-01 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.173566482175941928e+05 1.162368529873241823e+04 1.880000000000000000e+02
-5.867598287007849285e+04 0.000000000000000000e+00 1.875473373113363632e+05 1.999999999383399452e-01 0.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.867658442232778907e+04 5.696369039697362496e+03 1.490000000000000000e+02
-3.896092332553823944e+06 2.500000000000000000e+00 1.875473373113363632e+05 1.279999999801810340e+01 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.080932027930069889e+05 1.531515774869374036e+04 1.086000000000000000e+03
-1.948046156374919228e+06 2.500000000000000000e+00 1.875473373113363632e+05 6.399999966477608382e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.140583525427426794e+05 1.620991434512210253e+04 7.680000000000000000e+02
-9.740230774140774738e+05 2.500000000000000000e+00 1.875473373113363632e+05 3.199999980697978419e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.238775995674119622e+05 1.752069784826230898e+04 5.430000000000000000e+02
-7.305173125629292335e+05 2.500000000000000000e+00 1.875473373113363632e+05 2.400000000315317461e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.301503012919831381e+05 1.833994313385543865e+04 4.700000000000000000e+02
-6.087644234938476002e+05 2.500000000000000000e+00 1.875473373113363632e+05 1.999999988297785691e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.351642746327253699e+05 1.928464373999580494e+04 4.290000000000000000e+02
-4.870115385154249379e+05 2.500000000000000000e+00 1.875473373113363632e+05 1.599999989719472104e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.432890949136411073e+05 2.034633333466190743e+04 3.840000000000000000e+02
-4.261350972143369145e+05 2.500000000000000000e+00 1.875473373113363632e+05 1.399999994333708031e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.493687835403236968e+05 2.074307302420686392e+04 3.590000000000000000e+02
-3.652586581844601315e+05 2.500000000000000000e+00 1.875473373113363632e+05 1.200000006409651876e+00 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.592339415569315606e+05 2.278472630675744949e+04 3.320000000000000000e+02
-2.435057691665570310e+05 2.500000000000000000e+00 1.875473373113363632e+05 7.999999945602591644e-01 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.435094861272635753e+05 2.391889438706033980e+04 2.710000000000000000e+02
-1.217528859712253325e+05 2.500000000000000000e+00 1.875473373113363632e+05 4.000000018400110546e-01 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217717928466753219e+05 1.218900272517866688e+04 1.920000000000000000e+02
-6.087644248556063394e+04 2.500000000000000000e+00 1.875473373113363632e+05 1.999999992771630541e-01 5.000000000000000278e-02 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.088231799088037224e+04 5.984540656126256181e+03 1.490000000000000000e+02
-4.036962211961742025e+06 5.000000000000000000e+00 1.875473373113363632e+05 1.280000002436390538e+01 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.130315983204284566e+05 1.611576053276594030e+04 8.670000000000000000e+02
-2.018481118760799989e+06 5.000000000000000000e+00 1.875473373113363632e+05 6.400000052703285647e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.191887419402871601e+05 1.720453080765161212e+04 7.820000000000000000e+02
-1.009240547479626024e+06 5.000000000000000000e+00 1.875473373113363632e+05 3.199999988617847180e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.293399170910382090e+05 1.850800961994201498e+04 5.520000000000000000e+02
-7.569304171786383959e+05 5.000000000000000000e+00 1.875473373113363632e+05 2.400000012291462870e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.358835885328808508e+05 1.934289073087435099e+04 4.780000000000000000e+02
-6.307753420093684690e+05 5.000000000000000000e+00 1.875473373113363632e+05 1.999999992361727541e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.410399843724795501e+05 1.985070844800388659e+04 4.370000000000000000e+02
-5.046202726040229900e+05 5.000000000000000000e+00 1.875473373113363632e+05 1.599999990707673181e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.493714552217838063e+05 2.152018082724399574e+04 3.910000000000000000e+02
-4.415427433764674934e+05 5.000000000000000000e+00 1.875473373113363632e+05 1.400000007240605360e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.556076763333614799e+05 2.236060704055101087e+04 3.650000000000000000e+02
-3.784652066541402601e+05 5.000000000000000000e+00 1.875473373113363632e+05 1.200000000009857848e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.657381240645086509e+05 2.376953526253734890e+04 3.380000000000000000e+02
-3.469264415829517529e+05 5.000000000000000000e+00 1.875473373113363632e+05 1.100000006826011179e+00 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.732505548372476769e+05 2.391506906080788394e+04 3.240000000000000000e+02
-2.523101383264304604e+05 5.000000000000000000e+00 1.875473373113363632e+05 8.000000017726637269e-01 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.523156348225453112e+05 2.507946607280873650e+04 2.760000000000000000e+02
-1.261550703188483312e+05 5.000000000000000000e+00 1.875473373113363632e+05 4.000000045504988888e-01 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261470310252877389e+05 1.246918455596625427e+04 1.950000000000000000e+02
-6.307753405755311542e+04 5.000000000000000000e+00 1.875473373113363632e+05 1.999999987815458125e-01 1.000000000000000056e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.307969712639596401e+04 6.165887824000757973e+03 1.490000000000000000e+02
-4.177907990559672937e+06 7.500000000000000000e+00 1.875473373113363632e+05 1.280000003282844467e+01 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.180018413222199742e+05 1.722571210502585382e+04 1.125000000000000000e+03
-2.088953995682665147e+06 7.500000000000000000e+00 1.875473373113363632e+05 6.400000017648387107e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.243669517185228760e+05 1.815864542563527357e+04 7.950000000000000000e+02
-1.044477001349844155e+06 7.500000000000000000e+00 1.875473373113363632e+05 3.200000019573338683e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349047642259903369e+05 1.937508298984579233e+04 5.620000000000000000e+02
-7.833577470794146648e+05 7.500000000000000000e+00 1.875473373113363632e+05 2.400000002630433560e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.416028595812268613e+05 2.063922227751541868e+04 4.870000000000000000e+02
-6.527981243706039386e+05 7.500000000000000000e+00 1.875473373113363632e+05 2.000000007720307060e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.469600505757399951e+05 2.155620606370994938e+04 4.440000000000000000e+02
-5.222384963341105031e+05 7.500000000000000000e+00 1.875473373113363632e+05 1.599999996487575959e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.554248798658747692e+05 2.251679430517763103e+04 3.970000000000000000e+02
-4.569586868964956375e+05 7.500000000000000000e+00 1.875473373113363632e+05 1.400000004905049389e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.619450612206366786e+05 2.342506716799040078e+04 3.720000000000000000e+02
-3.916788711912477156e+05 7.500000000000000000e+00 1.875473373113363632e+05 1.199999994120160451e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.723189145294693299e+05 2.478502477220229412e+04 3.440000000000000000e+02
-3.590389675292571774e+05 7.500000000000000000e+00 1.875473373113363632e+05 1.100000001566703300e+00 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.800505479642055870e+05 2.536967058766082118e+04 3.290000000000000000e+02
-2.611192500929226226e+05 7.500000000000000000e+00 1.875473373113363632e+05 8.000000041441338583e-01 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.610978654924263828e+05 2.609456833829195966e+04 2.810000000000000000e+02
-1.305596237179528980e+05 7.500000000000000000e+00 1.875473373113363632e+05 3.999999980018701384e-01 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305728089697267715e+05 1.281975718655388846e+04 1.980000000000000000e+02
-6.527981249347340781e+04 7.500000000000000000e+00 1.875473373113363632e+05 2.000000009448651694e-01 1.499999999999999944e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.528323684293231054e+04 6.472460371382027006e+03 1.490000000000000000e+02
-4.318960502878490835e+06 1.000000000000000000e+01 1.875473373113363632e+05 1.280000005966442345e+01 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.230026035804715939e+05 1.806506996087182779e+04 1.143000000000000000e+03
-2.159480232445532456e+06 1.000000000000000000e+01 1.875473373113363632e+05 6.399999973540998255e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.296246601270567044e+05 1.879012796277235248e+04 8.080000000000000000e+02
-1.079740122098069638e+06 1.000000000000000000e+01 1.875473373113363632e+05 3.200000004182995461e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.404641221990537597e+05 2.048171828824662589e+04 5.710000000000000000e+02
-8.098050895170131698e+05 1.000000000000000000e+01 1.875473373113363632e+05 2.399999997042330691e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.473473283720555482e+05 2.168237811299420355e+04 4.950000000000000000e+02
-6.748375736432231497e+05 1.000000000000000000e+01 1.875473373113363632e+05 1.999999994707075679e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.528511216176059097e+05 2.224328876432626930e+04 4.520000000000000000e+02
-5.398700547508927993e+05 1.000000000000000000e+01 1.875473373113363632e+05 1.599999983425844707e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.616423129299607826e+05 2.358730268782453641e+04 4.040000000000000000e+02
-4.723863002074002288e+05 1.000000000000000000e+01 1.875473373113363632e+05 1.399999992315162700e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.683525840308858315e+05 2.466421062790046562e+04 3.780000000000000000e+02
-4.049025407205654192e+05 1.000000000000000000e+01 1.875473373113363632e+05 1.199999986554015630e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.789641211542033416e+05 2.647703645672397397e+04 3.500000000000000000e+02
-3.711606678399337688e+05 1.000000000000000000e+01 1.875473373113363632e+05 1.100000004012516186e+00 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.870164077207582304e+05 2.596287406309066500e+04 3.350000000000000000e+02
-2.699350304546405096e+05 1.000000000000000000e+01 1.875473373113363632e+05 8.000000008386563000e-01 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.699272716244213516e+05 2.690141709338682995e+04 2.850000000000000000e+02
-1.349675155772049038e+05 1.000000000000000000e+01 1.875473373113363632e+05 4.000000014562729578e-01 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.350023036077186116e+05 1.325471816984257748e+04 2.020000000000000000e+02
-6.748375755949429004e+04 1.000000000000000000e+01 1.875473373113363632e+05 2.000000000491340968e-01 2.000000000000000111e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.748646006487871637e+04 6.733066728359049193e+03 1.490000000000000000e+02
-4.601489979194737040e+06 1.500000000000000000e+01 1.875473373113363632e+05 1.280000004889176424e+01 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.332430844282735779e+05 1.986378082172526047e+04 1.180000000000000000e+03
-2.300745000609765761e+06 1.500000000000000000e+01 1.875473373113363632e+05 6.400000055079152261e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.402367565176087373e+05 2.090144687250606876e+04 8.340000000000000000e+02
-1.150372489971763222e+06 1.500000000000000000e+01 1.875473373113363632e+05 3.199999998795857614e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.517504003938022652e+05 2.248623403625859282e+04 5.900000000000000000e+02
-8.627793631673381897e+05 1.500000000000000000e+01 1.875473373113363632e+05 2.399999987103604404e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.590771408484581916e+05 2.380192214393759059e+04 5.110000000000000000e+02
-7.189828034054250456e+05 1.500000000000000000e+01 1.875473373113363632e+05 1.999999991383726528e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.649424680984820588e+05 2.443930101002153606e+04 4.660000000000000000e+02
-5.751862449370312970e+05 1.500000000000000000e+01 1.875473373113363632e+05 1.599999999262041506e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.741342880415790132e+05 2.606825807854090453e+04 4.170000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 1.875473373113363632e+05 1.399999996022659898e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.813134880767468421e+05 2.663490344414300489e+04 3.900000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 1.875473373113363632e+05 1.200000009939877099e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.924054042288628989e+05 2.828403012224000122e+04 3.610000000000000000e+02
-3.954405461599772680e+05 1.500000000000000000e+01 1.875473373113363632e+05 1.100000007186212381e+00 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.007464876474721532e+05 2.814425409844792011e+04 3.460000000000000000e+02
-3.235422608447295497e+05 1.500000000000000000e+01 1.875473373113363632e+05 8.999999942096640337e-01 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.235103776322721969e+05 3.191375896220713184e+04 3.130000000000000000e+02
-2.875931234879526310e+05 1.500000000000000000e+01 1.875473373113363632e+05 8.000000024667964782e-01 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.875998150005542557e+05 2.872315698136688661e+04 2.950000000000000000e+02
-1.437965622454678814e+05 1.500000000000000000e+01 1.875473373113363632e+05 4.000000026284011856e-01 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.438114549864770379e+05 1.419462221537826190e+04 2.080000000000000000e+02
-7.189828039690961305e+04 1.500000000000000000e+01 1.875473373113363632e+05 1.999999992951694838e-01 2.999999999999999889e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.190228038368590933e+04 7.052610306842124373e+03 1.490000000000000000e+02
-5.168815196942454204e+06 2.500000000000000000e+01 1.875473373113363632e+05 1.280000005369267058e+01 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.542399888889775029e+05 2.349763410639484937e+04 1.251000000000000000e+03
-2.584407579327312764e+06 2.500000000000000000e+01 1.875473373113363632e+05 6.399999979438545594e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.620726020722551621e+05 2.477874376042476069e+04 8.840000000000000000e+02
-1.292203787153328536e+06 2.500000000000000000e+01 1.875473373113363632e+05 3.199999983502722856e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.748865601703723369e+05 2.663160577194915095e+04 6.250000000000000000e+02
-9.691528327235013712e+05 2.500000000000000000e+01 1.875473373113363632e+05 2.399999968703723674e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.831195858116867312e+05 2.792996792788891617e+04 5.410000000000000000e+02
-8.076273668101789663e+05 2.500000000000000000e+01 1.875473373113363632e+05 1.999999989291366465e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.895545252524089010e+05 2.899657568627164073e+04 4.940000000000000000e+02
-6.461018971090213163e+05 2.500000000000000000e+01 1.875473373113363632e+05 1.600000000498853714e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.996959852326346445e+05 3.055551813603906339e+04 4.420000000000000000e+02
-5.653391655168788275e+05 2.500000000000000000e+01 1.875473373113363632e+05 1.400000014171755014e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.076840686433917435e+05 3.185720138768756806e+04 4.130000000000000000e+02
-4.845764218195819994e+05 2.500000000000000000e+01 1.875473373113363632e+05 1.199999997867578383e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.196646701605424169e+05 3.262234843370479575e+04 3.830000000000000000e+02
-4.441950573528885725e+05 2.500000000000000000e+01 1.875473373113363632e+05 1.100000007996086326e+00 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.289470056324947218e+05 3.152882976379325919e+04 3.660000000000000000e+02
-3.230509500655615120e+05 2.500000000000000000e+01 1.875473373113363632e+05 8.000000039913773842e-01 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.229997087169293081e+05 3.129219497123073234e+04 3.120000000000000000e+02
-1.615254744978905073e+05 2.500000000000000000e+01 1.875473373113363632e+05 4.000000006710920930e-01 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.615095430623449502e+05 1.588023663177769777e+04 2.210000000000000000e+02
-8.076273659612318443e+04 2.500000000000000000e+01 1.875473373113363632e+05 1.999999987189042816e-01 5.000000000000000000e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.075618348857200181e+04 7.953122885531838619e+03 1.560000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 1.875473373113363632e+05 1.279999993318134166e+01 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.760818401616522751e+05 2.757142423474457246e+04 1.027000000000000000e+03
-2.869971470131593291e+06 3.500000000000000000e+01 1.875473373113363632e+05 6.399999997049508060e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.847066548466713284e+05 2.865098948830853988e+04 9.320000000000000000e+02
-1.434985733257843647e+06 3.500000000000000000e+01 1.875473373113363632e+05 3.199999994493041733e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.987862390820356959e+05 3.147936337959748926e+04 6.590000000000000000e+02
-1.076239302249670960e+06 3.500000000000000000e+01 1.875473373113363632e+05 2.400000001012776440e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.077635653114146553e+05 3.278701061788083462e+04 5.710000000000000000e+02
-8.968660806694780476e+05 3.500000000000000000e+01 1.875473373113363632e+05 1.999999990723000609e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.149399906635918596e+05 3.372094575107700803e+04 5.210000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 1.875473373113363632e+05 1.600000010457682142e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.259941001144401962e+05 3.553045335828226234e+04 4.660000000000000000e+02
-6.278062639643332222e+05 3.500000000000000000e+01 1.875473373113363632e+05 1.400000010221413183e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.346279528060423618e+05 3.714676647867657448e+04 4.360000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 1.875473373113363632e+05 1.199999998974088156e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.478732137947108131e+05 3.614916060340438707e+04 4.030000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 1.875473373113363632e+05 1.100000009287728453e+00 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.579274547771819634e+05 3.491068929742842738e+04 3.860000000000000000e+02
-4.035897353482894250e+05 3.500000000000000000e+01 1.875473373113363632e+05 8.999999937002265415e-01 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.036005963893362205e+05 4.021941469752587000e+04 3.490000000000000000e+02
-3.587464337260694010e+05 3.500000000000000000e+01 1.875473373113363632e+05 7.999999995411420928e-01 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.587256025138936820e+05 3.532732633159156831e+04 3.290000000000000000e+02
-1.793732181785776047e+05 3.500000000000000000e+01 1.875473373113363632e+05 4.000000027042150408e-01 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.793709395947841986e+05 1.770289836871982334e+04 2.330000000000000000e+02
-8.968660891091932717e+04 3.500000000000000000e+01 1.875473373113363632e+05 2.000000009543460022e-01 7.000000000000000666e-01 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.969284413547093573e+04 8.885390778948698426e+03 1.640000000000000000e+02
-8.072061297699948773e+06 7.500000000000000000e+01 1.875473373113363632e+05 1.279999994297702770e+01 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.701982058838016819e+05 4.594692154774580558e+04 1.563000000000000000e+03
-4.036030642432194203e+06 7.500000000000000000e+01 1.875473373113363632e+05 6.399999961311734431e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.822211392457947950e+05 4.773354652504675323e+04 1.105000000000000000e+03
-2.018015329202208668e+06 7.500000000000000000e+01 1.875473373113363632e+05 3.199999993319575076e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.014637439136434114e+05 5.153159194089321682e+04 7.810000000000000000e+02
-1.513511504415398696e+06 7.500000000000000000e+01 1.875473373113363632e+05 2.400000006904345451e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.132880379144411418e+05 5.344841914815250493e+04 6.770000000000000000e+02
-1.261259580517393537e+06 7.500000000000000000e+01 1.875473373113363632e+05 1.999999995453697554e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.228877522981531220e+05 5.526650586032719002e+04 6.180000000000000000e+02
-1.009007661303027533e+06 7.500000000000000000e+01 1.875473373113363632e+05 1.599999991429973178e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.376741693397249328e+05 5.775701217076231114e+04 5.520000000000000000e+02
-8.828817020716016414e+05 7.500000000000000000e+01 1.875473373113363632e+05 1.399999990013955031e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.490719902671690215e+05 5.570160134684792865e+04 5.170000000000000000e+02
-7.567557573514144169e+05 7.500000000000000000e+01 1.875473373113363632e+05 1.200000011608646000e+00 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.665489162992723868e+05 5.247089006945794245e+04 4.780000000000000000e+02
-5.675668121742645744e+05 7.500000000000000000e+01 1.875473373113363632e+05 8.999999994470168074e-01 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.675678642053640215e+05 5.531380251800923725e+04 4.140000000000000000e+02
-5.045038296877924586e+05 7.500000000000000000e+01 1.875473373113363632e+05 7.999999941867979025e-01 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.045031852329227841e+05 5.003679892678745091e+04 3.900000000000000000e+02
-2.522519182985737571e+05 7.500000000000000000e+01 1.875473373113363632e+05 4.000000025715377272e-01 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522471030213277845e+05 2.496534382495473983e+04 2.760000000000000000e+02
-1.261259582941791887e+05 7.500000000000000000e+01 1.875473373113363632e+05 1.999999999298105735e-01 1.500000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261292590698887507e+05 1.250111516785276399e+04 1.950000000000000000e+02
-1.590754898164418340e+07 2.000000000000000000e+02 1.875473373113363632e+05 1.280000003487904081e+01 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.248332851662425091e+05 1.234496058966106793e+05 1.718000000000000000e+03
-7.953774428746278398e+06 2.000000000000000000e+02 1.875473373113363632e+05 6.399999967490253461e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.465440737274241401e+05 1.279253827919368778e+05 1.203000000000000000e+03
-3.976887262515399605e+06 2.000000000000000000e+02 1.875473373113363632e+05 3.200000022482768713e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.806561761794625781e+05 1.358882584909863072e+05 8.440000000000000000e+02
-2.982665441926422063e+06 2.000000000000000000e+02 1.875473373113363632e+05 2.400000012870912691e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.017548896337262122e+05 1.388815805100480502e+05 5.990000000000000000e+02
-2.485554519430897664e+06 2.000000000000000000e+02 1.875473373113363632e+05 1.999999998247427691e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.181550381068895804e+05 1.308843400523118908e+05 5.990000000000000000e+02
-1.988443612179282820e+06 2.000000000000000000e+02 1.875473373113363632e+05 1.599999995889947124e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.437224670063504018e+05 1.217900972327900381e+05 5.990000000000000000e+02
-1.739888144096779870e+06 2.000000000000000000e+02 1.875473373113363632e+05 1.399999983078634935e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.634731910873844754e+05 1.136811443659414945e+05 5.990000000000000000e+02
-1.491332705572342733e+06 2.000000000000000000e+02 1.875473373113363632e+05 1.199999994051203167e+00 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.936263504988226341e+05 1.077443700308645057e+05 5.990000000000000000e+02
-9.942218054397734813e+05 2.000000000000000000e+02 1.875473373113363632e+05 7.999999974220577403e-01 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.942661156944838585e+05 9.779935004094181932e+04 5.480000000000000000e+02
-4.971109018201137078e+05 2.000000000000000000e+02 1.875473373113363632e+05 3.999999979870270117e-01 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.971167237891641562e+05 4.966947029976367048e+04 3.880000000000000000e+02
-2.485554542572997743e+05 2.000000000000000000e+02 1.875473373113363632e+05 2.000000016868705710e-01 4.000000000000000000e+00 4.472135954999579416e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.485495363624678866e+05 2.469484505267241548e+04 2.740000000000000000e+02
-5.621275268803808140e+05 -4.500000000000000000e+01 1.624207585237464227e+05 6.399999992545430949e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.365327408018241113e+04 3.360368085405817965e+03 4.760000000000000000e+02
-2.810637640730820131e+05 -4.500000000000000000e+01 1.624207585237464227e+05 3.200000003478386645e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.629707881782351978e+04 3.747362236979395220e+03 3.360000000000000000e+02
-2.107978223284013511e+05 -4.500000000000000000e+01 1.624207585237464227e+05 2.399999994338376741e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.809481381561880335e+04 3.968146743060283370e+03 2.910000000000000000e+02
-1.756648514063678740e+05 -4.500000000000000000e+01 1.624207585237464227e+05 1.999999989202604800e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.956543758407301721e+04 4.179408258308605582e+03 2.660000000000000000e+02
-1.405318828210810025e+05 -4.500000000000000000e+01 1.624207585237464227e+05 1.600000010671429829e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.192116619293948315e+04 4.565742725886191693e+03 2.380000000000000000e+02
-1.229653967793093907e+05 -4.500000000000000000e+01 1.624207585237464227e+05 1.400000001491463975e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.372021704045379738e+04 4.795543013523535592e+03 2.220000000000000000e+02
-1.053989117631627887e+05 -4.500000000000000000e+01 1.624207585237464227e+05 1.200000003988563657e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.658621322176251851e+04 5.213894042415707190e+03 2.060000000000000000e+02
-9.661566930411475187e+04 -4.500000000000000000e+01 1.624207585237464227e+05 1.100000005795281677e+00 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.871386671152493363e+04 5.614047967000028621e+03 1.970000000000000000e+02
-7.904918348840223916e+04 -4.500000000000000000e+01 1.624207585237464227e+05 8.999999991890688111e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.651440737672654359e+04 6.069071992215108367e+03 1.780000000000000000e+02
-7.465756216134889110e+04 -4.500000000000000000e+01 1.624207585237464227e+05 8.499999989820268276e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.061010061391300405e+04 6.080681550124621936e+03 1.730000000000000000e+02
-7.246175139545729326e+04 -4.500000000000000000e+01 1.624207585237464227e+05 8.249999977130468842e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.373843767159943673e+04 6.300396018882168391e+03 1.710000000000000000e+02
-7.026594137220826815e+04 -4.500000000000000000e+01 1.624207585237464227e+05 8.000000048992891299e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.691084863899787888e+04 6.304595445994224974e+03 1.680000000000000000e+02
-6.587431983793269319e+04 -4.500000000000000000e+01 1.624207585237464227e+05 7.500000023329562726e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.830292290858094202e+04 6.195327778695985216e+03 1.630000000000000000e+02
-6.148269802256341791e+04 -4.500000000000000000e+01 1.624207585237464227e+05 6.999999965662804247e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.585912381392163661e+04 5.927553990910067114e+03 1.570000000000000000e+02
-5.269945561987886322e+04 -4.500000000000000000e+01 1.624207585237464227e+05 5.999999990147155682e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.826419200873681984e+04 5.045374354705616497e+03 1.490000000000000000e+02
-3.513297040048297640e+04 -4.500000000000000000e+01 1.624207585237464227e+05 3.999999991977577496e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.215483784889550952e+04 3.445679733871790177e+03 1.490000000000000000e+02
-1.756648513629004447e+04 -4.500000000000000000e+01 1.624207585237464227e+05 1.999999988707714393e-01 -8.999999999999999112e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.607237205457812161e+04 1.688288427916901810e+03 1.490000000000000000e+02
-8.701677072134228656e+05 -3.500000000000000000e+01 1.624207585237464227e+05 6.400000000470772221e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.908962890552429599e+04 5.558817301214830877e+03 5.920000000000000000e+02
-4.350838534390875138e+05 -3.500000000000000000e+01 1.624207585237464227e+05 3.199999999002530515e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.339734181202504260e+04 6.189227576854053950e+03 4.190000000000000000e+02
-3.263128879770090571e+05 -3.500000000000000000e+01 1.624207585237464227e+05 2.399999983789633085e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.631592472320352681e+04 6.528408702579500641e+03 3.630000000000000000e+02
-2.175419260190330388e+05 -3.500000000000000000e+01 1.624207585237464227e+05 1.599999994349075028e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.245180011785310489e+04 7.352627202303701779e+03 2.960000000000000000e+02
-1.903491872017151327e+05 -3.500000000000000000e+01 1.624207585237464227e+05 1.400000009287630354e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.541773067362466099e+04 7.911022120125794572e+03 2.770000000000000000e+02
-1.631564438630800869e+05 -3.500000000000000000e+01 1.624207585237464227e+05 1.199999990972331787e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.005483464598666615e+04 8.399376908891514177e+03 2.560000000000000000e+02
-1.495600763564021909e+05 -3.500000000000000000e+01 1.624207585237464227e+05 1.100000012430498275e+00 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.381261699244117335e+04 8.900151170651295615e+03 2.450000000000000000e+02
-1.087709634556739475e+05 -3.500000000000000000e+01 1.624207585237464227e+05 8.000000004559826294e-01 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.087485545598461758e+05 1.093540781403576693e+04 2.090000000000000000e+02
-5.438548149554745032e+04 -3.500000000000000000e+01 1.624207585237464227e+05 3.999999985195240582e-01 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.437412053837615531e+04 5.511912645457910003e+03 1.490000000000000000e+02
-2.719274084689970550e+04 -3.500000000000000000e+01 1.624207585237464227e+05 1.999999999888241176e-01 -7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.719047962131882377e+04 2.721710414947335266e+03 1.490000000000000000e+02
-1.021043975544588640e+06 -3.000000000000000000e+01 1.624207585237464227e+05 6.400000027847665862e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.721480229994711408e+04 6.727464842896169102e+03 6.420000000000000000e+02
-5.105219837339734077e+05 -3.000000000000000000e+01 1.624207585237464227e+05 3.199999988611256008e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.227407352480640839e+04 7.420571658146293885e+03 4.540000000000000000e+02
-3.828914926634688163e+05 -3.000000000000000000e+01 1.624207585237464227e+05 2.400000021940114969e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.564469731946777756e+04 7.772929439839777842e+03 3.930000000000000000e+02
-3.190762407244448550e+05 -3.000000000000000000e+01 1.624207585237464227e+05 1.999999998465098683e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.840849121203373943e+04 8.306964707137885853e+03 3.590000000000000000e+02
-2.552609932679642225e+05 -3.000000000000000000e+01 1.624207585237464227e+05 1.600000003087087341e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.273638214317840175e+04 8.763710296294886575e+03 3.210000000000000000e+02
-2.233533682849292818e+05 -3.000000000000000000e+01 1.624207585237464227e+05 1.399999997532911600e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.619909606129984604e+04 9.202591726787313746e+03 3.000000000000000000e+02
-1.914457459534841764e+05 -3.000000000000000000e+01 1.624207585237464227e+05 1.200000008599149126e+00 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.139757855991137330e+04 1.004040088814205774e+04 2.780000000000000000e+02
-1.435843073749979085e+05 -3.000000000000000000e+01 1.624207585237464227e+05 8.999999933483230352e-01 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.435299061096684309e+05 1.410904134625979532e+04 2.400000000000000000e+02
-1.276304968833829043e+05 -3.000000000000000000e+01 1.624207585237464227e+05 8.000000031068114081e-01 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.276249001215334720e+05 1.261198060715802239e+04 2.270000000000000000e+02
-6.381524811209687323e+04 -3.000000000000000000e+01 1.624207585237464227e+05 3.999999994874760545e-01 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.381378885313800856e+04 6.368500491993463584e+03 1.600000000000000000e+02
-3.190762397313435577e+04 -3.000000000000000000e+01 1.624207585237464227e+05 1.999999992240246161e-01 -5.999999999999999778e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.191053731197367961e+04 3.152609881111564391e+03 1.490000000000000000e+02
-1.311654198256656528e+06 -2.000000000000000000e+01 1.624207585237464227e+05 6.400000042988289728e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.432721419601921662e+04 9.111769805818503301e+03 7.270000000000000000e+02
-6.558270915677389130e+05 -2.000000000000000000e+01 1.624207585237464227e+05 3.199999984603497438e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.084908230677146639e+04 1.003873405352723057e+04 5.140000000000000000e+02
-4.918703233805717900e+05 -2.000000000000000000e+01 1.624207585237464227e+05 2.400000011408759182e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.509680704768520081e+04 1.060977916924911551e+04 4.450000000000000000e+02
-4.098919369020392769e+05 -2.000000000000000000e+01 1.624207585237464227e+05 2.000000013174426439e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.858411408779758494e+04 1.112526553034236895e+04 4.060000000000000000e+02
-3.279135489064331050e+05 -2.000000000000000000e+01 1.624207585237464227e+05 1.600000007537782487e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.398349684406018059e+04 1.192419694734452423e+04 3.630000000000000000e+02
-2.869243518739856081e+05 -2.000000000000000000e+01 1.624207585237464227e+05 1.399999989912414255e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.831680714492760308e+04 1.231784005577568496e+04 3.400000000000000000e+02
-2.459351599733249750e+05 -2.000000000000000000e+01 1.624207585237464227e+05 1.199999997326752554e+00 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.472629106759109709e+04 1.331101672819967098e+04 3.150000000000000000e+02
-1.844513691414633067e+05 -2.000000000000000000e+01 1.624207585237464227e+05 8.999999939035937535e-01 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.844678097144133935e+05 1.834674972691704897e+04 2.720000000000000000e+02
-1.639567731137693336e+05 -2.000000000000000000e+01 1.624207585237464227e+05 7.999999972332797471e-01 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.639553883650180651e+05 1.619745212964892744e+04 2.570000000000000000e+02
-8.197838598964571429e+04 -2.000000000000000000e+01 1.624207585237464227e+05 3.999999958488910656e-01 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.197479112698457902e+04 8.135845581865207350e+03 1.810000000000000000e+02
-4.098919317693044286e+04 -2.000000000000000000e+01 1.624207585237464227e+05 1.999999988130094219e-01 -4.000000000000000222e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.099634258119129663e+04 4.109636679810143505e+03 1.490000000000000000e+02
-3.191421122738218401e+06 -1.000000000000000000e+01 1.624207585237464227e+05 1.279999997490794961e+01 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.770688671355211409e+04 1.115916341596757047e+04 1.135000000000000000e+03
-1.595710560826519737e+06 -1.000000000000000000e+01 1.624207585237464227e+05 6.399999985277782244e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.246483660587694612e+04 1.168400068280961023e+04 8.020000000000000000e+02
-7.978552800163918873e+05 -1.000000000000000000e+01 1.624207585237464227e+05 3.199999991047151937e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.039426225019049889e+04 1.261213050219065917e+04 5.670000000000000000e+02
-5.983914583513403777e+05 -1.000000000000000000e+01 1.624207585237464227e+05 2.399999986623690518e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.549887637210823596e+04 1.349652020800516948e+04 4.910000000000000000e+02
-4.986595516384589719e+05 -1.000000000000000000e+01 1.624207585237464227e+05 2.000000000934833544e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.965936094956113084e+04 1.412390690809930311e+04 4.480000000000000000e+02
-3.989276403557209414e+05 -1.000000000000000000e+01 1.624207585237464227e+05 1.599999996917412792e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.060815088674401923e+05 1.497339302808757566e+04 4.010000000000000000e+02
-3.490616861076751375e+05 -1.000000000000000000e+01 1.624207585237464227e+05 1.400000000496976815e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.111869981020181149e+05 1.546988563551691186e+04 3.750000000000000000e+02
-2.991957327385740937e+05 -1.000000000000000000e+01 1.624207585237464227e+05 1.200000007601770724e+00 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.188486060764839785e+05 1.670859050981633118e+04 3.470000000000000000e+02
-2.243967978778375254e+05 -1.000000000000000000e+01 1.624207585237464227e+05 8.999999989789337906e-01 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.244122697188997990e+05 2.193693131475583868e+04 3.010000000000000000e+02
-1.994638207173983101e+05 -1.000000000000000000e+01 1.624207585237464227e+05 8.000000006226590799e-01 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.994588814373678179e+05 1.965607944516150019e+04 2.830000000000000000e+02
-9.973191050485141750e+04 -1.000000000000000000e+01 1.624207585237464227e+05 4.000000008975100885e-01 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.974275763473023835e+04 9.836114482549020977e+03 2.000000000000000000e+02
-4.986595555600966327e+04 -1.000000000000000000e+01 1.624207585237464227e+05 2.000000016663551206e-01 -2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.987084282850218733e+04 5.040904845960644707e+03 1.490000000000000000e+02
-3.332572710120166652e+06 -7.500000000000000000e+00 1.624207585237464227e+05 1.280000011919272040e+01 -1.499999999999999944e-01 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.224195565565624565e+04 1.158274307728536041e+04 9.410000000000000000e+02
-1.666286330993597396e+06 -7.500000000000000000e+00 1.624207585237464227e+05 6.399999967159960335e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.721535512635660416e+04 1.233461130933055392e+04 5.990000000000000000e+02
-8.331431659119664691e+05 -7.500000000000000000e+00 1.624207585237464227e+05 3.199999985174588168e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.542843680221695104e+04 1.346239016473644006e+04 5.800000000000000000e+02
-6.248573767981256824e+05 -7.500000000000000000e+00 1.624207585237464227e+05 2.399999997961352438e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.007486820487012446e+05 1.412010390120750708e+04 5.020000000000000000e+02
-5.207144852535267710e+05 -7.500000000000000000e+00 1.624207585237464227e+05 2.000000015924689123e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.050569570394028415e+05 1.469781056099464513e+04 4.580000000000000000e+02
-4.165715864737302181e+05 -7.500000000000000000e+00 1.624207585237464227e+05 1.600000006098525773e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.117776095634127414e+05 1.568800418809272924e+04 4.100000000000000000e+02
-3.645001344013968483e+05 -7.500000000000000000e+00 1.624207585237464227e+05 1.399999990882542233e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.170387178864836897e+05 1.628320724617737142e+04 3.830000000000000000e+02
-3.124286912759379484e+05 -7.500000000000000000e+00 1.624207585237464227e+05 1.200000010030398245e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.249120585572301061e+05 1.760833575542619292e+04 3.550000000000000000e+02
-2.863929672685033875e+05 -7.500000000000000000e+00 1.624207585237464227e+05 1.100000010214515767e+00 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.311132887195914809e+05 1.846119160571962129e+04 3.400000000000000000e+02
-2.343215144598608604e+05 -7.500000000000000000e+00 1.624207585237464227e+05 8.999999921704596728e-01 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.343680427149488823e+05 2.304474266741123938e+04 3.070000000000000000e+02
-2.082857908098248008e+05 -7.500000000000000000e+00 1.624207585237464227e+05 7.999999937273009065e-01 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.082896728857032140e+05 2.061529817442887361e+04 2.900000000000000000e+02
-1.041428975676207629e+05 -7.500000000000000000e+00 1.624207585237464227e+05 4.000000051703461179e-01 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041356809499852970e+05 1.009341894048325230e+04 2.050000000000000000e+02
-5.207144847451990790e+04 -7.500000000000000000e+00 1.624207585237464227e+05 2.000000013972265400e-01 -1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.207753364294081257e+04 5.183613987212886968e+03 1.490000000000000000e+02
-3.473554736585103907e+06 -5.000000000000000000e+00 1.624207585237464227e+05 1.279999994199459046e+01 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.670399597298540175e+04 1.228559304206126035e+04 1.184000000000000000e+03
-1.736777388402746059e+06 -5.000000000000000000e+00 1.624207585237464227e+05 6.400000045103075408e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.191625182814565778e+04 1.292036557939970589e+04 8.370000000000000000e+02
-8.683886895666336641e+05 -5.000000000000000000e+00 1.624207585237464227e+05 3.200000005472588782e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.005446821906581608e+05 1.410187681205860827e+04 5.920000000000000000e+02
-6.512915169192414032e+05 -5.000000000000000000e+00 1.624207585237464227e+05 2.400000003162066076e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.060515535529505141e+05 1.509730167656111553e+04 5.120000000000000000e+02
-5.427429307013419457e+05 -5.000000000000000000e+00 1.624207585237464227e+05 2.000000002396663756e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.105002664948719612e+05 1.548558503098678557e+04 4.680000000000000000e+02
-4.341943434988541412e+05 -5.000000000000000000e+00 1.624207585237464227e+05 1.599999998003068136e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.174863544549227809e+05 1.639780786369579073e+04 4.180000000000000000e+02
-3.799200482284628088e+05 -5.000000000000000000e+00 1.624207585237464227e+05 1.399999989655484889e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.229602859318403353e+05 1.720020078327856027e+04 3.910000000000000000e+02
-3.256457557083306601e+05 -5.000000000000000000e+00 1.624207585237464227e+05 1.199999991442568303e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.311326220704959705e+05 1.841961233255970365e+04 3.620000000000000000e+02
-2.985086119260701234e+05 -5.000000000000000000e+00 1.624207585237464227e+05 1.100000001466788557e+00 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.375091983461128257e+05 1.921294204023857310e+04 3.470000000000000000e+02
-2.442343178917785990e+05 -5.000000000000000000e+00 1.624207585237464227e+05 8.999999976742157903e-01 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.442399145509458322e+05 2.441496959331445396e+04 3.140000000000000000e+02
-2.170971732435325976e+05 -5.000000000000000000e+00 1.624207585237464227e+05 8.000000045072914734e-01 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.170921206327477412e+05 2.176973721437487620e+04 2.960000000000000000e+02
-1.085485863946737809e+05 -5.000000000000000000e+00 1.624207585237464227e+05 4.000000014168130780e-01 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.085546677115973871e+05 1.058446976925309718e+04 2.090000000000000000e+02
-5.427429303143182187e+04 -5.000000000000000000e+00 1.624207585237464227e+05 2.000000000970487135e-01 -1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.427842863137964014e+04 5.291705697728875748e+03 1.490000000000000000e+02
-3.614432938358266372e+06 -2.500000000000000000e+00 1.624207585237464227e+05 1.280000004504848654e+01 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.128873897500606836e+04 1.304317543402602314e+04 1.208000000000000000e+03
-1.807216460282811895e+06 -2.500000000000000000e+00 1.624207585237464227e+05 6.399999991019187817e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.671382441913490766e+04 1.358189003745049922e+04 8.540000000000000000e+02
-9.036082274997374043e+05 -2.500000000000000000e+00 1.624207585237464227e+05 3.199999986154500320e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.056691917427204316e+05 1.475677256334217418e+04 6.040000000000000000e+02
-6.777061734039325966e+05 -2.500000000000000000e+00 1.624207585237464227e+05 2.399999999457767430e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.114314732917352376e+05 1.565236923997750819e+04 5.230000000000000000e+02
-5.647551423885383410e+05 -2.500000000000000000e+00 1.624207585237464227e+05 1.999999992059092957e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.159973466576733044e+05 1.619766826363683140e+04 4.770000000000000000e+02
-4.518041161142242490e+05 -2.500000000000000000e+00 1.624207585237464227e+05 1.600000001450278875e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.232320016506371176e+05 1.733084155703053693e+04 4.270000000000000000e+02
-3.953286018315237598e+05 -2.500000000000000000e+00 1.624207585237464227e+05 1.400000002089093032e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.288889269358282618e+05 1.823699438510762411e+04 3.990000000000000000e+02
-3.388530887422331143e+05 -2.500000000000000000e+00 1.624207585237464227e+05 1.200000006954198506e+00 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.373321582717010751e+05 1.927981722153964438e+04 3.690000000000000000e+02
-2.259020557196606824e+05 -2.500000000000000000e+00 1.624207585237464227e+05 7.999999924473877311e-01 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.258841723339999153e+05 2.262620163183382829e+04 3.020000000000000000e+02
-1.129510303650249989e+05 -2.500000000000000000e+00 1.624207585237464227e+05 4.000000050954841679e-01 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.129528006308556796e+05 1.114421527164931103e+04 2.130000000000000000e+02
-5.647551386245166941e+04 -2.500000000000000000e+00 1.624207585237464227e+05 1.999999978729345429e-01 -5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.647477245727662375e+04 5.442328318749856408e+03 1.510000000000000000e+02
-3.755262929373071063e+06 0.000000000000000000e+00 1.624207585237464227e+05 1.280000008361274055e+01 0.000000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.599339953833630716e+04 1.366184115279899743e+04 9.970000000000000000e+02
-1.877631444608980324e+06 0.000000000000000000e+00 1.624207585237464227e+05 6.399999973371026663e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.016664349017173372e+05 1.424546048294154025e+04 5.990000000000000000e+02
-9.388157337368292501e+05 0.000000000000000000e+00 1.624207585237464227e+05 3.200000025653208624e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.108633428117091244e+05 1.558647107627517107e+04 5.990000000000000000e+02
-7.041117969174415339e+05 0.000000000000000000e+00 1.624207585237464227e+05 2.400000007701351468e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.168270059653571225e+05 1.652978112353050892e+04 5.330000000000000000e+02
-5.867598276526471600e+05 0.000000000000000000e+00 1.624207585237464227e+05 1.999999995810770148e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.216217666145980184e+05 1.695270259879231526e+04 4.860000000000000000e+02
-4.694078636255239835e+05 0.000000000000000000e+00 1.624207585237464227e+05 1.600000001773050684e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.290905066214647522e+05 1.800755270141344226e+04 4.350000000000000000e+02
-4.107318778346586623e+05 0.000000000000000000e+00 1.624207585237464227e+05 1.399999991879063765e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.348860124910969462e+05 1.877859147777544422e+04 4.070000000000000000e+02
-3.520558989997517783e+05 0.000000000000000000e+00 1.624207585237464227e+05 1.200000005694806582e+00 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.435998623784064257e+05 2.021235879205146193e+04 3.770000000000000000e+02
-2.640419201293915976e+05 0.000000000000000000e+00 1.624207585237464227e+05 8.999999902264412821e-01 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.640802844782059547e+05 2.627921006133679111e+04 3.260000000000000000e+02
-2.347039304491817893e+05 0.000000000000000000e+00 1.624207585237464227e+05 7.999999962386946661e-01 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.347150189672050474e+05 2.307882635816053880e+04 3.070000000000000000e+02
-1.173519665765480167e+05 0.000000000000000000e+00 1.624207585237464227e+05 4.000000027275601999e-01 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.173571045970366831e+05 1.152648578623683534e+04 2.170000000000000000e+02
-5.867598287007849285e+04 0.000000000000000000e+00 1.624207585237464227e+05 1.999999999383399452e-01 0.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.867429043702903436e+04 5.812147327809325361e+03 1.530000000000000000e+02
-3.896092332553823944e+06 2.500000000000000000e+00 1.624207585237464227e+05 1.279999999801810340e+01 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.006434058229960938e+05 1.429356592171629927e+04 1.254000000000000000e+03
-1.948046156374919228e+06 2.500000000000000000e+00 1.624207585237464227e+05 6.399999966477608382e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.064808878831171896e+05 1.523178457924348913e+04 8.870000000000000000e+02
-9.740230774140774738e+05 2.500000000000000000e+00 1.624207585237464227e+05 3.199999980697978419e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.161233134486531053e+05 1.648272691075427792e+04 6.270000000000000000e+02
-7.305173125629292335e+05 2.500000000000000000e+00 1.624207585237464227e+05 2.400000000315317461e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.222956865456519445e+05 1.764386099197216390e+04 5.430000000000000000e+02
-6.087644234938476002e+05 2.500000000000000000e+00 1.624207585237464227e+05 1.999999988297785691e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.271929173397013510e+05 1.831744766179232829e+04 4.950000000000000000e+02
-4.870115385154249379e+05 2.500000000000000000e+00 1.624207585237464227e+05 1.599999989719472104e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349157862436422438e+05 1.906779092951691928e+04 4.430000000000000000e+02
-4.261350972143369145e+05 2.500000000000000000e+00 1.624207585237464227e+05 1.399999994333708031e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.409515358471597137e+05 1.989203273571988757e+04 4.140000000000000000e+02
-3.652586581844601315e+05 2.500000000000000000e+00 1.624207585237464227e+05 1.200000006409651876e+00 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.499462830678959726e+05 2.099936778711794614e+04 3.840000000000000000e+02
-2.435057691665570310e+05 2.500000000000000000e+00 1.624207585237464227e+05 7.999999945602591644e-01 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.435437704361145443e+05 2.420418556502974752e+04 3.130000000000000000e+02
-1.217528859712253325e+05 2.500000000000000000e+00 1.624207585237464227e+05 4.000000018400110546e-01 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217708930708937842e+05 1.190565411897130434e+04 2.210000000000000000e+02
-6.087644248556063394e+04 2.500000000000000000e+00 1.624207585237464227e+05 1.999999992771630541e-01 5.000000000000000278e-02 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.088999522578516917e+04 6.018004183092128187e+03 1.560000000000000000e+02
-4.036962211961742025e+06 5.000000000000000000e+00 1.624207585237464227e+05 1.280000002436390538e+01 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.054024918789606891e+05 1.526460665341659114e+04 1.277000000000000000e+03
-2.018481118760799989e+06 5.000000000000000000e+00 1.624207585237464227e+05 6.400000052703285647e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.114756872876406414e+05 1.609666114042882509e+04 9.030000000000000000e+02
-1.009240547479626024e+06 5.000000000000000000e+00 1.624207585237464227e+05 3.199999988617847180e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.214533861717578548e+05 1.745155615707144534e+04 6.380000000000000000e+02
-7.569304171786383959e+05 5.000000000000000000e+00 1.624207585237464227e+05 2.400000012291462870e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.277718841161191813e+05 1.836504674269728639e+04 5.520000000000000000e+02
-6.307753420093684690e+05 5.000000000000000000e+00 1.624207585237464227e+05 1.999999992361727541e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.329007821145720372e+05 1.905531146273526247e+04 5.040000000000000000e+02
-5.046202726040229900e+05 5.000000000000000000e+00 1.624207585237464227e+05 1.599999990707673181e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.408393232500077283e+05 2.005569823536006879e+04 4.510000000000000000e+02
-4.415427433764674934e+05 5.000000000000000000e+00 1.624207585237464227e+05 1.400000007240605360e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.470384549913344090e+05 2.126998011179839159e+04 4.220000000000000000e+02
-3.784652066541402601e+05 5.000000000000000000e+00 1.624207585237464227e+05 1.200000000009857848e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.563356764177893347e+05 2.244919605816666808e+04 3.910000000000000000e+02
-3.469264415829517529e+05 5.000000000000000000e+00 1.624207585237464227e+05 1.100000006826011179e+00 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.635776065507509920e+05 2.380621057480262243e+04 3.740000000000000000e+02
-2.523101383264304604e+05 5.000000000000000000e+00 1.624207585237464227e+05 8.000000017726637269e-01 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.523186407537559862e+05 2.518292139417611907e+04 3.190000000000000000e+02
-1.261550703188483312e+05 5.000000000000000000e+00 1.624207585237464227e+05 4.000000045504988888e-01 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261571251631216874e+05 1.230074150528901373e+04 2.250000000000000000e+02
-6.307753405755311542e+04 5.000000000000000000e+00 1.624207585237464227e+05 1.999999987815458125e-01 1.000000000000000056e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.307130119858460966e+04 6.273796969367071142e+03 1.590000000000000000e+02
-4.177907990559672937e+06 7.500000000000000000e+00 1.624207585237464227e+05 1.280000003282844467e+01 1.499999999999999944e-01 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.102765835969609761e+05 1.607362600487119562e+04 1.051000000000000000e+03
-2.088953995682665147e+06 7.500000000000000000e+00 1.624207585237464227e+05 6.400000017648387107e+00 1.499999999999999944e-01 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.165640696941512724e+05 1.678866423686198686e+04 7.400000000000000000e+02
-1.044477001349844155e+06 7.500000000000000000e+00 1.624207585237464227e+05 3.200000019573338683e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.267419583557375154e+05 1.831778994558189879e+04 5.990000000000000000e+02
-7.833577470794146648e+05 7.500000000000000000e+00 1.624207585237464227e+05 2.400000002630433560e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.333829043159743305e+05 1.940243926959326564e+04 5.620000000000000000e+02
-6.527981243706039386e+05 7.500000000000000000e+00 1.624207585237464227e+05 2.000000007720307060e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.386518000482814095e+05 2.018112462265885188e+04 5.130000000000000000e+02
-5.222384963341105031e+05 7.500000000000000000e+00 1.624207585237464227e+05 1.599999996487575959e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.467934383213080000e+05 2.144116332688220064e+04 4.590000000000000000e+02
-4.569586868964956375e+05 7.500000000000000000e+00 1.624207585237464227e+05 1.400000004905049389e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.532526369013318617e+05 2.192046118163026404e+04 4.290000000000000000e+02
-3.916788711912477156e+05 7.500000000000000000e+00 1.624207585237464227e+05 1.199999994120160451e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.627753936119752470e+05 2.354633489489534622e+04 3.970000000000000000e+02
-3.590389675292571774e+05 7.500000000000000000e+00 1.624207585237464227e+05 1.100000001566703300e+00 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.701647585822962865e+05 2.432483511391947468e+04 3.800000000000000000e+02
-2.611192500929226226e+05 7.500000000000000000e+00 1.624207585237464227e+05 8.000000041441338583e-01 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.611182523435268376e+05 2.608197658738331302e+04 3.240000000000000000e+02
-1.305596237179528980e+05 7.500000000000000000e+00 1.624207585237464227e+05 3.999999980018701384e-01 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305721598703494819e+05 1.280970725413945365e+04 2.290000000000000000e+02
-6.527981249347340781e+04 7.500000000000000000e+00 1.624207585237464227e+05 2.000000009448651694e-01 1.499999999999999944e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.530110517374522897e+04 6.375055493091614153e+03 1.620000000000000000e+02
-4.318960502878490835e+06 1.000000000000000000e+01 1.624207585237464227e+05 1.280000005966442345e+01 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.150984845293249818e+05 1.683054139395178936e+04 1.320000000000000000e+03
-2.159480232445532456e+06 1.000000000000000000e+01 1.624207585237464227e+05 6.399999973540998255e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.215928936037001113e+05 1.777624150570202255e+04 9.340000000000000000e+02
-1.079740122098069638e+06 1.000000000000000000e+01 1.624207585237464227e+05 3.200000004182995461e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.322434705908542383e+05 1.926133073101117043e+04 6.600000000000000000e+02
-8.098050895170131698e+05 1.000000000000000000e+01 1.624207585237464227e+05 2.399999997042330691e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.389476559491531516e+05 2.060396549632336610e+04 5.710000000000000000e+02
-6.748375736432231497e+05 1.000000000000000000e+01 1.624207585237464227e+05 1.999999994707075679e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.444690468690864509e+05 2.089895000776348388e+04 5.220000000000000000e+02
-5.398700547508927993e+05 1.000000000000000000e+01 1.624207585237464227e+05 1.599999983425844707e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.527937050261518452e+05 2.225229346220153820e+04 4.670000000000000000e+02
-4.723863002074002288e+05 1.000000000000000000e+01 1.624207585237464227e+05 1.399999992315162700e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.594684346926745493e+05 2.339333703549317579e+04 4.360000000000000000e+02
-4.049025407205654192e+05 1.000000000000000000e+01 1.624207585237464227e+05 1.199999986554015630e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.692710400554940861e+05 2.517783117476784537e+04 4.040000000000000000e+02
-3.711606678399337688e+05 1.000000000000000000e+01 1.624207585237464227e+05 1.100000004012516186e+00 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.768114122472117306e+05 2.518892093887421288e+04 3.870000000000000000e+02
-2.699350304546405096e+05 1.000000000000000000e+01 1.624207585237464227e+05 8.000000008386563000e-01 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.698959221354314941e+05 2.676936939855111268e+04 3.300000000000000000e+02
-1.349675155772049038e+05 1.000000000000000000e+01 1.624207585237464227e+05 4.000000014562729578e-01 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349587898616648454e+05 1.336490795396062276e+04 2.330000000000000000e+02
-6.748375755949429004e+04 1.000000000000000000e+01 1.624207585237464227e+05 2.000000000491340968e-01 2.000000000000000111e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.747784609429226839e+04 6.674441586077170541e+03 1.650000000000000000e+02
-4.601489979194737040e+06 1.500000000000000000e+01 1.624207585237464227e+05 1.280000004889176424e+01 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.249847594566863991e+05 1.863523833010491580e+04 1.363000000000000000e+03
-2.300745000609765761e+06 1.500000000000000000e+01 1.624207585237464227e+05 6.400000055079152261e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.319175749564365251e+05 1.968081219731269812e+04 9.640000000000000000e+02
-1.150372489971763222e+06 1.500000000000000000e+01 1.624207585237464227e+05 3.199999998795857614e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.431526818008221744e+05 2.119692211997734557e+04 5.990000000000000000e+02
-8.627793631673381897e+05 1.500000000000000000e+01 1.624207585237464227e+05 2.399999987103604404e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.503318564114575856e+05 2.211921609426353825e+04 5.900000000000000000e+02
-7.189828034054250456e+05 1.500000000000000000e+01 1.624207585237464227e+05 1.999999991383726528e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.561342810483946814e+05 2.309162328906442053e+04 5.380000000000000000e+02
-5.751862449370312970e+05 1.500000000000000000e+01 1.624207585237464227e+05 1.599999999262041506e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.649954254928029841e+05 2.434048416892561363e+04 4.820000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 1.624207585237464227e+05 1.399999996022659898e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.719647916412256018e+05 2.551079035150284471e+04 4.500000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 1.624207585237464227e+05 1.200000009939877099e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.823311684589419747e+05 2.695122798514227907e+04 4.170000000000000000e+02
-3.954405461599772680e+05 1.500000000000000000e+01 1.624207585237464227e+05 1.100000007186212381e+00 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.902276375316401827e+05 2.725332218388670299e+04 3.990000000000000000e+02
-3.235422608447295497e+05 1.500000000000000000e+01 1.624207585237464227e+05 8.999999942096640337e-01 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.235036322411468718e+05 3.221713325760148291e+04 3.610000000000000000e+02
-2.875931234879526310e+05 1.500000000000000000e+01 1.624207585237464227e+05 8.000000024667964782e-01 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.876073962610932649e+05 2.852558876381948357e+04 3.400000000000000000e+02
-1.437965622454678814e+05 1.500000000000000000e+01 1.624207585237464227e+05 4.000000026284011856e-01 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.437990881759381155e+05 1.423778669441233797e+04 2.410000000000000000e+02
-7.189828039690961305e+04 1.500000000000000000e+01 1.624207585237464227e+05 1.999999992951694838e-01 2.999999999999999889e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.190088361448363867e+04 7.152231910453783712e+03 1.700000000000000000e+02
-5.168815196942454204e+06 2.500000000000000000e+01 1.624207585237464227e+05 1.280000005369267058e+01 5.000000000000000000e-01 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.454455096534462937e+05 2.220608063839436363e+04 1.169000000000000000e+03
-2.584407579327312764e+06 2.500000000000000000e+01 1.624207585237464227e+05 6.399999979438545594e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.531528231505347649e+05 2.355103013822398862e+04 1.021000000000000000e+03
-1.292203787153328536e+06 2.500000000000000000e+01 1.624207585237464227e+05 3.199999983502722856e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.658132782559749903e+05 2.553179484941757255e+04 7.220000000000000000e+02
-9.691528327235013712e+05 2.500000000000000000e+01 1.624207585237464227e+05 2.399999968703723674e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.736345978810072120e+05 2.638077132168252865e+04 6.250000000000000000e+02
-8.076273668101789663e+05 2.500000000000000000e+01 1.624207585237464227e+05 1.999999989291366465e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.800276896371911862e+05 2.750860046816076283e+04 5.710000000000000000e+02
-6.461018971090213163e+05 2.500000000000000000e+01 1.624207585237464227e+05 1.600000000498853714e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.897869228456809069e+05 2.913519324618051178e+04 5.100000000000000000e+02
-5.653391655168788275e+05 2.500000000000000000e+01 1.624207585237464227e+05 1.400000014171755014e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.975867034392800706e+05 2.994282108830718062e+04 4.770000000000000000e+02
-4.845764218195819994e+05 2.500000000000000000e+01 1.624207585237464227e+05 1.199999997867578383e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.090418920962928096e+05 3.172833647711934827e+04 4.420000000000000000e+02
-4.441950573528885725e+05 2.500000000000000000e+01 1.624207585237464227e+05 1.100000007996086326e+00 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.177303159175421461e+05 3.089738970092532691e+04 4.230000000000000000e+02
-3.230509500655615120e+05 2.500000000000000000e+01 1.624207585237464227e+05 8.000000039913773842e-01 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.230407987733764458e+05 3.177298467153353704e+04 3.610000000000000000e+02
-1.615254744978905073e+05 2.500000000000000000e+01 1.624207585237464227e+05 4.000000006710920930e-01 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.615389112440444005e+05 1.620080200431431513e+04 2.550000000000000000e+02
-8.076273659612318443e+04 2.500000000000000000e+01 1.624207585237464227e+05 1.999999987189042816e-01 5.000000000000000000e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.077290007042528305e+04 7.902113911619933788e+03 1.800000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 1.624207585237464227e+05 1.279999993318134166e+01 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.665611612474940775e+05 2.605100566758600326e+04 1.522000000000000000e+03
-2.869971470131593291e+06 3.500000000000000000e+01 1.624207585237464227e+05 6.399999997049508060e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.751753497767974623e+05 2.756892362942960244e+04 1.076000000000000000e+03
-1.434985733257843647e+06 3.500000000000000000e+01 1.624207585237464227e+05 3.199999994493041733e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.891479130191690638e+05 2.962625639640025474e+04 7.610000000000000000e+02
-1.076239302249670960e+06 3.500000000000000000e+01 1.624207585237464227e+05 2.400000001012776440e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.977631636759547109e+05 3.101171098916970732e+04 5.990000000000000000e+02
-8.968660806694780476e+05 3.500000000000000000e+01 1.624207585237464227e+05 1.999999990723000609e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.047597329703574651e+05 3.197799811223027427e+04 5.990000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 1.624207585237464227e+05 1.600000010457682142e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.154720647795996338e+05 3.380023099930348690e+04 5.380000000000000000e+02
-6.278062639643332222e+05 3.500000000000000000e+01 1.624207585237464227e+05 1.400000010221413183e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.239198820642451465e+05 3.537765506427452056e+04 5.030000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 1.624207585237464227e+05 1.199999998974088156e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.364321673887072830e+05 3.508852475048707129e+04 4.660000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 1.624207585237464227e+05 1.100000009287728453e+00 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.459240145018448820e+05 3.467685566220097098e+04 4.460000000000000000e+02
-4.035897353482894250e+05 3.500000000000000000e+01 1.624207585237464227e+05 8.999999937002265415e-01 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.036079832468752284e+05 4.026704274926429935e+04 4.030000000000000000e+02
-3.587464337260694010e+05 3.500000000000000000e+01 1.624207585237464227e+05 7.999999995411420928e-01 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.587445570809521596e+05 3.589003589489949809e+04 3.800000000000000000e+02
-1.793732181785776047e+05 3.500000000000000000e+01 1.624207585237464227e+05 4.000000027042150408e-01 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.793658577303848870e+05 1.786486234075535685e+04 2.690000000000000000e+02
-8.968660891091932717e+04 3.500000000000000000e+01 1.624207585237464227e+05 2.000000009543460022e-01 7.000000000000000666e-01 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.968840347081846267e+04 8.715319049343741426e+03 1.900000000000000000e+02
-8.072061297699948773e+06 7.500000000000000000e+01 1.624207585237464227e+05 1.279999994297702770e+01 1.500000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.585908454207972973e+05 4.413279277428636851e+04 1.464000000000000000e+03
-4.036030642432194203e+06 7.500000000000000000e+01 1.624207585237464227e+05 6.399999961311734431e+00 1.500000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.703701221152425278e+05 4.614422524223587243e+04 1.028000000000000000e+03
-2.018015329202208668e+06 7.500000000000000000e+01 1.624207585237464227e+05 3.199999993319575076e+00 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.893327215351189952e+05 4.938099797164394840e+04 5.990000000000000000e+02
-1.513511504415398696e+06 7.500000000000000000e+01 1.624207585237464227e+05 2.400000006904345451e+00 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.009500916020267177e+05 5.167754894387316745e+04 5.990000000000000000e+02
-1.261259580517393537e+06 7.500000000000000000e+01 1.624207585237464227e+05 1.999999995453697554e+00 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.102476833330938243e+05 5.348377691697303089e+04 5.990000000000000000e+02
-1.009007661303027533e+06 7.500000000000000000e+01 1.624207585237464227e+05 1.599999991429973178e+00 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.245878790468598017e+05 5.516898850172939274e+04 5.990000000000000000e+02
-8.828817020716016414e+05 7.500000000000000000e+01 1.624207585237464227e+05 1.399999990013955031e+00 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.357734389517194359e+05 5.360789582958655228e+04 5.970000000000000000e+02
-7.567557573514144169e+05 7.500000000000000000e+01 1.624207585237464227e+05 1.200000011608646000e+00 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.523488962472912972e+05 5.102186678493539512e+04 5.520000000000000000e+02
-5.675668121742645744e+05 7.500000000000000000e+01 1.624207585237464227e+05 8.999999994470168074e-01 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.675759846346128033e+05 5.660762057906064729e+04 4.780000000000000000e+02
-5.045038296877924586e+05 7.500000000000000000e+01 1.624207585237464227e+05 7.999999941867979025e-01 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.044937645038270275e+05 4.975479585841412336e+04 4.510000000000000000e+02
-2.522519182985737571e+05 7.500000000000000000e+01 1.624207585237464227e+05 4.000000025715377272e-01 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522749614961926418e+05 2.504728439823651206e+04 3.190000000000000000e+02
-1.261259582941791887e+05 7.500000000000000000e+01 1.624207585237464227e+05 1.999999999298105735e-01 1.500000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261106467582857294e+05 1.233516634242600412e+04 2.250000000000000000e+02
-1.590754898164418340e+07 2.000000000000000000e+02 1.624207585237464227e+05 1.280000003487904081e+01 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.073413924600053579e+05 1.197742484698721382e+05 5.990000000000000000e+02
-7.953774428746278398e+06 2.000000000000000000e+02 1.624207585237464227e+05 6.399999967490253461e+00 4.000000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.279304797943263547e+05 1.255937546901920723e+05 1.436000000000000000e+03
-3.976887262515399605e+06 2.000000000000000000e+02 1.624207585237464227e+05 3.200000022482768713e+00 4.000000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.617869735006093979e+05 1.322800877997499192e+05 1.006000000000000000e+03
-2.982665441926422063e+06 2.000000000000000000e+02 1.624207585237464227e+05 2.400000012870912691e+00 4.000000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.819388387975206133e+05 1.371890400594494131e+05 8.630000000000000000e+02
-2.485554519430897664e+06 2.000000000000000000e+02 1.624207585237464227e+05 1.999999998247427691e+00 4.000000000000000000e+00 3.872983346207417577e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.980212265023456421e+05 1.300314951289239834e+05 7.850000000000000000e+02
-1.988443612179282820e+06 2.000000000000000000e+02 1.624207585237464227e+05 1.599999995889947124e+00 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.232984752804856980e+05 1.181593660785194661e+05 5.990000000000000000e+02
-1.739888144096779870e+06 2.000000000000000000e+02 1.624207585237464227e+05 1.399999983078634935e+00 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.425867887148836162e+05 1.124742920814810786e+05 5.990000000000000000e+02
-1.491332705572342733e+06 2.000000000000000000e+02 1.624207585237464227e+05 1.199999994051203167e+00 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.714829111812782940e+05 1.055165276602779777e+05 5.990000000000000000e+02
-9.942218054397734813e+05 2.000000000000000000e+02 1.624207585237464227e+05 7.999999974220577403e-01 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.941830865146124270e+05 9.815690238102908188e+04 6.330000000000000000e+02
-4.971109018201137078e+05 2.000000000000000000e+02 1.624207585237464227e+05 3.999999979870270117e-01 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.971072817057007924e+05 4.950078209658448031e+04 4.480000000000000000e+02
-2.485554542572997743e+05 2.000000000000000000e+02 1.624207585237464227e+05 2.000000016868705710e-01 4.000000000000000000e+00 3.872983346207416883e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.485602585682845965e+05 2.461639919223594916e+04 3.160000000000000000e+02
-5.488611088837418938e+05 -4.500000000000000000e+01 1.326159940063267422e+05 6.399999964904251826e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.917050160894423607e+04 2.723878180261779107e+03 5.760000000000000000e+02
-2.744305563928614138e+05 -4.500000000000000000e+01 1.326159940063267422e+05 3.200000005201667719e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.171009755132366990e+04 3.047883649390151731e+03 4.070000000000000000e+02
-2.058229156243225734e+05 -4.500000000000000000e+01 1.326159940063267422e+05 2.399999984424428412e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.337350666627069222e+04 3.289577329236738933e+03 3.530000000000000000e+02
-1.372152787495582597e+05 -4.500000000000000000e+01 1.326159940063267422e+05 1.600000009050582817e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.705250074793997919e+04 3.829750383513136967e+03 2.880000000000000000e+02
-1.200633685481199063e+05 -4.500000000000000000e+01 1.326159940063267422e+05 1.400000003747787769e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.887784945570422497e+04 4.044291994263366178e+03 2.690000000000000000e+02
-1.029114589067097550e+05 -4.500000000000000000e+01 1.326159940063267422e+05 1.200000004975209089e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.161240404719961953e+04 4.499733724810270360e+03 2.490000000000000000e+02
-9.433550373880559346e+04 -4.500000000000000000e+01 1.326159940063267422e+05 1.100000001540398120e+00 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.366582530277307524e+04 4.825038169727597960e+03 2.390000000000000000e+02
-7.289561640928281122e+04 -4.500000000000000000e+01 1.326159940063267422e+05 8.499999998358476194e-01 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.112732266235357383e+04 6.187299090315033936e+03 2.100000000000000000e+02
-7.182362188142200466e+04 -4.500000000000000000e+01 1.326159940063267422e+05 8.374999978687927005e-01 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.702155186250530824e+04 6.389623211411476404e+03 2.080000000000000000e+02
-7.075162718293890066e+04 -4.500000000000000000e+01 1.326159940063267422e+05 8.249999939121950288e-01 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.108320506520657364e+04 6.485117000251192621e+03 2.070000000000000000e+02
-6.860763900245577679e+04 -4.500000000000000000e+01 1.326159940063267422e+05 8.000000001838115660e-01 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.310180047417035530e+04 6.509391825356119625e+03 2.030000000000000000e+02
-3.430381926188257057e+04 -4.500000000000000000e+01 1.326159940063267422e+05 3.999999973010174847e-01 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.266368063477000760e+04 3.406531905157449728e+03 1.490000000000000000e+02
-1.715190985051324242e+04 -4.500000000000000000e+01 1.326159940063267422e+05 2.000000012108299752e-01 -8.999999999999999112e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.632612301738500537e+04 1.664607363160742580e+03 1.490000000000000000e+02
-8.701612320982317906e+05 -3.500000000000000000e+01 1.326159940063267422e+05 6.399999966252524430e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.349087941346348089e+04 4.732718994032616138e+03 5.990000000000000000e+02
-4.350806154526777682e+05 -3.500000000000000000e+01 1.326159940063267422e+05 3.199999978739481943e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.759652520904144330e+04 5.304869100977055496e+03 5.130000000000000000e+02
-3.263104623647097615e+05 -3.500000000000000000e+01 1.326159940063267422e+05 2.399999989756187002e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.023745855041869800e+04 5.683222723672280154e+03 4.440000000000000000e+02
-2.175403102642509039e+05 -3.500000000000000000e+01 1.326159940063267422e+05 1.600000008035979748e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.601799463932417711e+04 6.475994942908375378e+03 3.630000000000000000e+02
-1.903477713011070155e+05 -3.500000000000000000e+01 1.326159940063267422e+05 1.400000005706762751e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.883048223278348451e+04 6.901091829527742448e+03 3.390000000000000000e+02
-1.631552323730873759e+05 -3.500000000000000000e+01 1.326159940063267422e+05 1.200000003635881773e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.305964670551735617e+04 7.433716751151658173e+03 3.140000000000000000e+02
-1.495589634318816243e+05 -3.500000000000000000e+01 1.326159940063267422e+05 1.100000006445644107e+00 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.622459511047612614e+04 7.953317484253072507e+03 3.010000000000000000e+02
-1.223664233307569812e+05 -3.500000000000000000e+01 1.326159940063267422e+05 8.999999957466249256e-01 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.222938883908592252e+05 1.213205025456417752e+04 2.720000000000000000e+02
-1.087701545866603410e+05 -3.500000000000000000e+01 1.326159940063267422e+05 8.000000000061164851e-01 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.087781135314412968e+05 1.092518199574157370e+04 2.560000000000000000e+02
-5.438507738402095129e+04 -3.500000000000000000e+01 1.326159940063267422e+05 4.000000006700853983e-01 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.437167582967907219e+04 5.280128370134759280e+03 1.810000000000000000e+02
-2.719253847943854998e+04 -3.500000000000000000e+01 1.326159940063267422e+05 1.999999987715848637e-01 -7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.719222231300879866e+04 2.677237679680585643e+03 1.490000000000000000e+02
-1.021043977362073725e+06 -3.000000000000000000e+01 1.326159940063267422e+05 6.400000051924925160e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.110649355937079235e+04 5.807786086051070015e+03 7.860000000000000000e+02
-5.105219836829086998e+05 -3.000000000000000000e+01 1.326159940063267422e+05 3.199999994633720313e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.597068696269091743e+04 6.501069961696169230e+03 5.560000000000000000e+02
-3.828914909493634477e+05 -3.000000000000000000e+01 1.326159940063267422e+05 2.400000015952849619e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.907228905527021561e+04 6.922140887431647570e+03 4.810000000000000000e+02
-2.552609913225569180e+05 -3.000000000000000000e+01 1.326159940063267422e+05 1.599999994064363440e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.576422013433752727e+04 7.934358039374079453e+03 3.930000000000000000e+02
-2.233533695794228988e+05 -3.000000000000000000e+01 1.326159940063267422e+05 1.400000008421782516e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.895025049192137521e+04 8.334556165406931541e+03 3.670000000000000000e+02
-1.914457453913037316e+05 -3.000000000000000000e+01 1.326159940063267422e+05 1.200000007453803752e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.383737432707415428e+04 9.095642753734440703e+03 3.400000000000000000e+02
-1.754919332490014785e+05 -3.000000000000000000e+01 1.326159940063267422e+05 1.100000006667424701e+00 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.742992455731962400e+04 9.417938879594601531e+03 3.260000000000000000e+02
-1.435843078440354147e+05 -3.000000000000000000e+01 1.326159940063267422e+05 8.999999980721347104e-01 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.435738153749224439e+05 1.433093889638805013e+04 2.940000000000000000e+02
-1.276304961559625517e+05 -3.000000000000000000e+01 1.326159940063267422e+05 8.000000001329083954e-01 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.276312681475358550e+05 1.272934058238958096e+04 2.780000000000000000e+02
-6.381524842084720876e+04 -3.000000000000000000e+01 1.326159940063267422e+05 4.000000022155702495e-01 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.382762487833674095e+04 6.360665359141629779e+03 1.960000000000000000e+02
-3.190762417478206407e+04 -3.000000000000000000e+01 1.326159940063267422e+05 2.000000008843805799e-01 -5.999999999999999778e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.191053885789301785e+04 3.130030695888724495e+03 1.490000000000000000e+02
-1.311654198256656528e+06 -2.000000000000000000e+01 1.326159940063267422e+05 6.400000042988289728e+00 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.729540827933144465e+04 8.092104824814796302e+03 8.910000000000000000e+02
-6.558270915677389130e+05 -2.000000000000000000e+01 1.326159940063267422e+05 3.199999984603497438e+00 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.358164648170973669e+04 9.036854407322147381e+03 6.300000000000000000e+02
-4.918703233805717900e+05 -2.000000000000000000e+01 1.326159940063267422e+05 2.400000011408759182e+00 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.753274283563427161e+04 9.494669144275596409e+03 5.450000000000000000e+02
-3.279135489064331050e+05 -2.000000000000000000e+01 1.326159940063267422e+05 1.600000007537782487e+00 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.596512151647266001e+04 1.067232554594745307e+04 4.450000000000000000e+02
-2.869243518739856081e+05 -2.000000000000000000e+01 1.326159940063267422e+05 1.399999989912414255e+00 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.993322900948401366e+04 1.112509406952854806e+04 4.160000000000000000e+02
-2.459351599733249750e+05 -2.000000000000000000e+01 1.326159940063267422e+05 1.199999997326752554e+00 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.608468459242467361e+04 1.214173814811422744e+04 3.860000000000000000e+02
-1.844513691414633067e+05 -2.000000000000000000e+01 1.326159940063267422e+05 8.999999939035937535e-01 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.844514656092810910e+05 1.827088446734644822e+04 3.340000000000000000e+02
-1.639567731137693336e+05 -2.000000000000000000e+01 1.326159940063267422e+05 7.999999972332797471e-01 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.639444892248296819e+05 1.629336917250744773e+04 3.150000000000000000e+02
-8.197838598964571429e+04 -2.000000000000000000e+01 1.326159940063267422e+05 3.999999958488910656e-01 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.198228008320627850e+04 8.136482632440188354e+03 2.220000000000000000e+02
-4.098919317693044286e+04 -2.000000000000000000e+01 1.326159940063267422e+05 1.999999988130094219e-01 -4.000000000000000222e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.099523589292791439e+04 4.040672350972380173e+03 1.570000000000000000e+02
-1.595710560826519737e+06 -1.000000000000000000e+01 1.326159940063267422e+05 6.399999985277782244e+00 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.461541464770017774e+04 1.044826577945541612e+04 8.320000000000000000e+02
-7.978552800163918873e+05 -1.000000000000000000e+01 1.326159940063267422e+05 3.199999991047151937e+00 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.223549066787907213e+04 1.155591881767869563e+04 6.950000000000000000e+02
-5.983914583513403777e+05 -1.000000000000000000e+01 1.326159940063267422e+05 2.399999986623690518e+00 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.703363559191460081e+04 1.230554130049956802e+04 6.020000000000000000e+02
-3.989276403557209414e+05 -1.000000000000000000e+01 1.326159940063267422e+05 1.599999996917412792e+00 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.711861986775910191e+04 1.363158692959403015e+04 4.910000000000000000e+02
-3.490616861076751375e+05 -1.000000000000000000e+01 1.326159940063267422e+05 1.400000000496976815e+00 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.018673150958393671e+05 1.424234125842801586e+04 4.590000000000000000e+02
-2.991957327385740937e+05 -1.000000000000000000e+01 1.326159940063267422e+05 1.200000007601770724e+00 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.090331999858688650e+05 1.522560420724965479e+04 4.250000000000000000e+02
-2.243967978778375254e+05 -1.000000000000000000e+01 1.326159940063267422e+05 8.999999989789337906e-01 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.243850772625455866e+05 2.227644076189641783e+04 3.680000000000000000e+02
-1.994638207173983101e+05 -1.000000000000000000e+01 1.326159940063267422e+05 8.000000006226590799e-01 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.994621700553456030e+05 1.971115884431525774e+04 3.470000000000000000e+02
-9.973191050485141750e+04 -1.000000000000000000e+01 1.326159940063267422e+05 4.000000008975100885e-01 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.971082597485519364e+04 1.002247747461604922e+04 2.450000000000000000e+02
-4.986595555600966327e+04 -1.000000000000000000e+01 1.326159940063267422e+05 2.000000016663551206e-01 -2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.986952917958678881e+04 4.913751125936829339e+03 1.730000000000000000e+02
-1.666286330993597396e+06 -7.500000000000000000e+00 1.326159940063267422e+05 6.399999967159960335e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.906240860154284746e+04 1.120669895630299470e+04 1.004000000000000000e+03
-8.331431659119664691e+05 -7.500000000000000000e+00 1.326159940063267422e+05 3.199999985174588168e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.703442043254303280e+04 1.230882103042727613e+04 7.100000000000000000e+02
-6.248573767981256824e+05 -7.500000000000000000e+00 1.326159940063267422e+05 2.399999997961352438e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.204210512936698797e+04 1.280089291608584426e+04 6.150000000000000000e+02
-4.165715864737302181e+05 -7.500000000000000000e+00 1.326159940063267422e+05 1.600000006098525773e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.025271423836039758e+05 1.436740124724559428e+04 5.020000000000000000e+02
-3.645001344013968483e+05 -7.500000000000000000e+00 1.326159940063267422e+05 1.399999990882542233e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.074478767840353685e+05 1.515474847012177452e+04 4.690000000000000000e+02
-3.124286912759379484e+05 -7.500000000000000000e+00 1.326159940063267422e+05 1.200000010030398245e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.149301940980062936e+05 1.644144907399475051e+04 4.350000000000000000e+02
-2.863929672685033875e+05 -7.500000000000000000e+00 1.326159940063267422e+05 1.100000010214515767e+00 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.203463679538746364e+05 1.678992989334413505e+04 4.160000000000000000e+02
-2.343215144598608604e+05 -7.500000000000000000e+00 1.326159940063267422e+05 8.999999921704596728e-01 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.343046342395785032e+05 2.341345999259667587e+04 3.760000000000000000e+02
-2.082857908098248008e+05 -7.500000000000000000e+00 1.326159940063267422e+05 7.999999937273009065e-01 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.082720833409113984e+05 2.075450059277880428e+04 3.550000000000000000e+02
-1.041428975676207629e+05 -7.500000000000000000e+00 1.326159940063267422e+05 4.000000051703461179e-01 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041377909207126795e+05 1.017678619497235559e+04 2.510000000000000000e+02
-5.207144847451990790e+04 -7.500000000000000000e+00 1.326159940063267422e+05 2.000000013972265400e-01 -1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.207303703646988288e+04 5.257359225537828934e+03 1.770000000000000000e+02
-1.736777388402746059e+06 -5.000000000000000000e+00 1.326159940063267422e+05 6.400000045103075408e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.358755411817008280e+04 1.187254067046065757e+04 1.025000000000000000e+03
-8.683886895666336641e+05 -5.000000000000000000e+00 1.326159940063267422e+05 3.200000005472588782e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.191662695572202210e+04 1.282664427540714314e+04 7.250000000000000000e+02
-6.512915169192414032e+05 -5.000000000000000000e+00 1.326159940063267422e+05 2.400000003162066076e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.711374046865604760e+04 1.390065085301946056e+04 6.280000000000000000e+02
-5.427429307013419457e+05 -5.000000000000000000e+00 1.326159940063267422e+05 2.000000002396663756e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.014129420483860449e+05 1.425424464906195317e+04 5.730000000000000000e+02
-4.341943434988541412e+05 -5.000000000000000000e+00 1.326159940063267422e+05 1.599999998003068136e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.080102611924132070e+05 1.518615576917217732e+04 5.120000000000000000e+02
-3.799200482284628088e+05 -5.000000000000000000e+00 1.326159940063267422e+05 1.399999989655484889e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.130676157890204631e+05 1.587674125033685414e+04 4.790000000000000000e+02
-3.256457557083306601e+05 -5.000000000000000000e+00 1.326159940063267422e+05 1.199999991442568303e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.208817280549116258e+05 1.702492210246492687e+04 4.440000000000000000e+02
-2.985086119260701234e+05 -5.000000000000000000e+00 1.326159940063267422e+05 1.100000001466788557e+00 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.264333714163042459e+05 1.767860003433780366e+04 4.250000000000000000e+02
-2.442343178917785990e+05 -5.000000000000000000e+00 1.326159940063267422e+05 8.999999976742157903e-01 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.442234271000082663e+05 2.420761825861321631e+04 3.840000000000000000e+02
-2.170971732435325976e+05 -5.000000000000000000e+00 1.326159940063267422e+05 8.000000045072914734e-01 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.171004179537442687e+05 2.145706720325352580e+04 3.620000000000000000e+02
-1.085485863946737809e+05 -5.000000000000000000e+00 1.326159940063267422e+05 4.000000014168130780e-01 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.085359096753399790e+05 1.070761352317943783e+04 2.560000000000000000e+02
-5.427429303143182187e+04 -5.000000000000000000e+00 1.326159940063267422e+05 2.000000000970487135e-01 -1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.427558173370999430e+04 5.427878436915420934e+03 1.810000000000000000e+02
-1.807216460282811895e+06 -2.500000000000000000e+00 1.326159940063267422e+05 6.399999991019187817e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.818155790573482227e+04 1.247281186574317871e+04 1.046000000000000000e+03
-9.036082274997374043e+05 -2.500000000000000000e+00 1.326159940063267422e+05 3.199999986154500320e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.689625595961866202e+04 1.359130017383832637e+04 7.390000000000000000e+02
-6.777061734039325966e+05 -2.500000000000000000e+00 1.326159940063267422e+05 2.399999999457767430e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.022911660285378020e+05 1.445081492697654903e+04 5.990000000000000000e+02
-5.647551423885383410e+05 -2.500000000000000000e+00 1.326159940063267422e+05 1.999999992059092957e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.066683934059678722e+05 1.516662452973197287e+04 5.840000000000000000e+02
-4.518041161142242490e+05 -2.500000000000000000e+00 1.326159940063267422e+05 1.600000001450278875e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.135720066490238387e+05 1.612530295537254460e+04 5.230000000000000000e+02
-3.953286018315237598e+05 -2.500000000000000000e+00 1.326159940063267422e+05 1.400000002089093032e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.188271344277599710e+05 1.670801900622721587e+04 4.890000000000000000e+02
-3.388530887422331143e+05 -2.500000000000000000e+00 1.326159940063267422e+05 1.200000006954198506e+00 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.268034957698217331e+05 1.781845460025753346e+04 4.530000000000000000e+02
-2.259020557196606824e+05 -2.500000000000000000e+00 1.326159940063267422e+05 7.999999924473877311e-01 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.259269779758445802e+05 2.218772641722262779e+04 3.690000000000000000e+02
-1.129510303650249989e+05 -2.500000000000000000e+00 1.326159940063267422e+05 4.000000050954841679e-01 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.129547846574197902e+05 1.116112693584482622e+04 2.610000000000000000e+02
-5.647551386245166941e+04 -2.500000000000000000e+00 1.326159940063267422e+05 1.999999978729345429e-01 -5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.647668927081549191e+04 5.588340859900848045e+03 1.840000000000000000e+02
-1.877631444608980324e+06 0.000000000000000000e+00 1.326159940063267422e+05 6.399999973371026663e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.284002701865907875e+04 1.301221260712144795e+04 1.066000000000000000e+03
-9.388157337368292501e+05 0.000000000000000000e+00 1.326159940063267422e+05 3.200000025653208624e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.018862336511451576e+05 1.426459305072409370e+04 7.540000000000000000e+02
-7.041117969174415339e+05 0.000000000000000000e+00 1.326159940063267422e+05 2.400000007701351468e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.074503666599605349e+05 1.505652457771423906e+04 6.530000000000000000e+02
-5.867598276526471600e+05 0.000000000000000000e+00 1.326159940063267422e+05 1.999999995810770148e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.120375886629228917e+05 1.567130516832066314e+04 5.960000000000000000e+02
-4.694078636255239835e+05 0.000000000000000000e+00 1.326159940063267422e+05 1.600000001773050684e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.191553609072957770e+05 1.670888220464356709e+04 5.330000000000000000e+02
-4.107318778346586623e+05 0.000000000000000000e+00 1.326159940063267422e+05 1.399999991879063765e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.245690622803334991e+05 1.727803317993272140e+04 4.980000000000000000e+02
-3.520558989997517783e+05 0.000000000000000000e+00 1.326159940063267422e+05 1.200000005694806582e+00 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.327814824950615875e+05 1.869227339595717422e+04 4.610000000000000000e+02
-2.640419201293915976e+05 0.000000000000000000e+00 1.326159940063267422e+05 8.999999902264412821e-01 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.640205894081366714e+05 2.607186620991191376e+04 3.990000000000000000e+02
-2.347039304491817893e+05 0.000000000000000000e+00 1.326159940063267422e+05 7.999999962386946661e-01 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.346853677688183670e+05 2.325792396554585866e+04 3.770000000000000000e+02
-1.173519665765480167e+05 0.000000000000000000e+00 1.326159940063267422e+05 4.000000027275601999e-01 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.173504628293164715e+05 1.141109152756121694e+04 2.660000000000000000e+02
-5.867598287007849285e+04 0.000000000000000000e+00 1.326159940063267422e+05 1.999999999383399452e-01 0.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.867832902880355687e+04 5.862419042969067959e+03 1.880000000000000000e+02
-3.896092332553823944e+06 2.500000000000000000e+00 1.326159940063267422e+05 1.279999999801810340e+01 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.202473253253121220e+04 1.318663819156983664e+04 1.536000000000000000e+03
-1.948046156374919228e+06 2.500000000000000000e+00 1.326159940063267422e+05 6.399999966477608382e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.759723161330159928e+04 1.386530959234171314e+04 9.210000000000000000e+02
-9.740230774140774738e+05 2.500000000000000000e+00 1.326159940063267422e+05 3.199999980697978419e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.068858060769862204e+05 1.524729414618727787e+04 5.990000000000000000e+02
-7.305173125629292335e+05 2.500000000000000000e+00 1.326159940063267422e+05 2.400000000315317461e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.127473186001068243e+05 1.601594287579588672e+04 5.990000000000000000e+02
-6.087644234938476002e+05 2.500000000000000000e+00 1.326159940063267422e+05 1.999999988297785691e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.174326099172490212e+05 1.689950184826739860e+04 5.990000000000000000e+02
-4.870115385154249379e+05 2.500000000000000000e+00 1.326159940063267422e+05 1.599999989719472104e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.247939606169680774e+05 1.761898010773673013e+04 5.430000000000000000e+02
-4.261350972143369145e+05 2.500000000000000000e+00 1.326159940063267422e+05 1.399999994333708031e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.303603897352277418e+05 1.851584731930700946e+04 5.080000000000000000e+02
-3.652586581844601315e+05 2.500000000000000000e+00 1.326159940063267422e+05 1.200000006409651876e+00 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.388965540082587977e+05 1.967777558383209180e+04 4.700000000000000000e+02
-2.435057691665570310e+05 2.500000000000000000e+00 1.326159940063267422e+05 7.999999945602591644e-01 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.435121740871623624e+05 2.403134349836211550e+04 3.840000000000000000e+02
-1.217528859712253325e+05 2.500000000000000000e+00 1.326159940063267422e+05 4.000000018400110546e-01 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217501624434221303e+05 1.185846763938288132e+04 2.710000000000000000e+02
-6.087644248556063394e+04 2.500000000000000000e+00 1.326159940063267422e+05 1.999999992771630541e-01 5.000000000000000278e-02 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.087439342499598570e+04 6.054743282699864722e+03 1.920000000000000000e+02
-4.036962211961742025e+06 5.000000000000000000e+00 1.326159940063267422e+05 1.280000002436390538e+01 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.659605035610156483e+04 1.398762361069579674e+04 1.331000000000000000e+03
-2.018481118760799989e+06 5.000000000000000000e+00 1.326159940063267422e+05 6.400000052703285647e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.023908292088230664e+05 1.469701557227217563e+04 9.380000000000000000e+02
-1.009240547479626024e+06 5.000000000000000000e+00 1.326159940063267422e+05 3.199999988617847180e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.119710251935472479e+05 1.612017168435746134e+04 5.990000000000000000e+02
-7.569304171786383959e+05 5.000000000000000000e+00 1.326159940063267422e+05 2.400000012291462870e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.180477935334443609e+05 1.686361607733382698e+04 5.990000000000000000e+02
-6.307753420093684690e+05 5.000000000000000000e+00 1.326159940063267422e+05 1.999999992361727541e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.229009249989419914e+05 1.775408166423574949e+04 5.990000000000000000e+02
-5.046202726040229900e+05 5.000000000000000000e+00 1.326159940063267422e+05 1.599999990707673181e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.304773014927942713e+05 1.856598125785867887e+04 5.520000000000000000e+02
-4.415427433764674934e+05 5.000000000000000000e+00 1.326159940063267422e+05 1.400000007240605360e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.362715146650706301e+05 1.952259970273501312e+04 5.170000000000000000e+02
-3.784652066541402601e+05 5.000000000000000000e+00 1.326159940063267422e+05 1.200000000009857848e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.450793531043688999e+05 2.079886246370115987e+04 4.780000000000000000e+02
-3.469264415829517529e+05 5.000000000000000000e+00 1.326159940063267422e+05 1.100000006826011179e+00 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.514827720138043514e+05 2.157772529658889471e+04 4.580000000000000000e+02
-2.523101383264304604e+05 5.000000000000000000e+00 1.326159940063267422e+05 8.000000017726637269e-01 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522961823661194940e+05 2.482628666616218470e+04 3.910000000000000000e+02
-1.261550703188483312e+05 5.000000000000000000e+00 1.326159940063267422e+05 4.000000045504988888e-01 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261497896747882623e+05 1.231426256667900634e+04 2.760000000000000000e+02
-6.307753405755311542e+04 5.000000000000000000e+00 1.326159940063267422e+05 1.999999987815458125e-01 1.000000000000000056e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.307427627773306449e+04 6.311930954081466552e+03 1.950000000000000000e+02
-4.177907990559672937e+06 7.500000000000000000e+00 1.326159940063267422e+05 1.280000003282844467e+01 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.012069618505474646e+05 1.476165672670171261e+04 1.591000000000000000e+03
-2.088953995682665147e+06 7.500000000000000000e+00 1.326159940063267422e+05 6.400000017648387107e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.071588322432748100e+05 1.558970541012530884e+04 1.125000000000000000e+03
-1.044477001349844155e+06 7.500000000000000000e+00 1.326159940063267422e+05 3.200000019573338683e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.171568659395300201e+05 1.695212070393032263e+04 7.950000000000000000e+02
-7.833577470794146648e+05 7.500000000000000000e+00 1.326159940063267422e+05 2.400000002630433560e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.233487482357544359e+05 1.775523759844946835e+04 6.880000000000000000e+02
-6.527981243706039386e+05 7.500000000000000000e+00 1.326159940063267422e+05 2.000000007720307060e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.283886511390856613e+05 1.854332325264585597e+04 6.280000000000000000e+02
-5.222384963341105031e+05 7.500000000000000000e+00 1.326159940063267422e+05 1.599999996487575959e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.361986795292027527e+05 1.977334363811670846e+04 5.620000000000000000e+02
-4.569586868964956375e+05 7.500000000000000000e+00 1.326159940063267422e+05 1.400000004905049389e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.422009547386899067e+05 2.060126781825988292e+04 5.260000000000000000e+02
-3.916788711912477156e+05 7.500000000000000000e+00 1.326159940063267422e+05 1.199999994120160451e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.512727609578940319e+05 2.168442970673184027e+04 4.870000000000000000e+02
-3.590389675292571774e+05 7.500000000000000000e+00 1.326159940063267422e+05 1.100000001566703300e+00 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.578449888743542251e+05 2.291312553440289776e+04 4.660000000000000000e+02
-2.611192500929226226e+05 7.500000000000000000e+00 1.326159940063267422e+05 8.000000041441338583e-01 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.611110567525038205e+05 2.584649812534658486e+04 3.970000000000000000e+02
-1.305596237179528980e+05 7.500000000000000000e+00 1.326159940063267422e+05 3.999999980018701384e-01 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305545996030027309e+05 1.293172755052257708e+04 2.810000000000000000e+02
-6.527981249347340781e+04 7.500000000000000000e+00 1.326159940063267422e+05 2.000000009448651694e-01 1.499999999999999944e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.528346568833473430e+04 6.517676364486988859e+03 1.980000000000000000e+02
-4.318960502878490835e+06 1.000000000000000000e+01 1.326159940063267422e+05 1.280000005966442345e+01 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.058969241150821472e+05 1.555515142330399249e+04 1.383000000000000000e+03
-2.159480232445532456e+06 1.000000000000000000e+01 1.326159940063267422e+05 6.399999973540998255e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.121095800390925724e+05 1.639372766202599450e+04 9.710000000000000000e+02
-1.079740122098069638e+06 1.000000000000000000e+01 1.326159940063267422e+05 3.200000004182995461e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.223879537325901620e+05 1.811317809412906718e+04 5.990000000000000000e+02
-8.098050895170131698e+05 1.000000000000000000e+01 1.326159940063267422e+05 2.399999997042330691e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.288111537142336456e+05 1.864854650840218528e+04 5.990000000000000000e+02
-6.748375736432231497e+05 1.000000000000000000e+01 1.326159940063267422e+05 1.999999994707075679e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.339790373996211565e+05 1.956970915190396045e+04 5.990000000000000000e+02
-5.398700547508927993e+05 1.000000000000000000e+01 1.326159940063267422e+05 1.599999983425844707e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.420136750530526915e+05 2.080691903706406447e+04 5.710000000000000000e+02
-4.723863002074002288e+05 1.000000000000000000e+01 1.326159940063267422e+05 1.399999992315162700e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.481895643653301813e+05 2.150379903365991777e+04 5.350000000000000000e+02
-4.049025407205654192e+05 1.000000000000000000e+01 1.326159940063267422e+05 1.199999986554015630e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.575434298912104277e+05 2.286606526156811015e+04 4.950000000000000000e+02
-3.711606678399337688e+05 1.000000000000000000e+01 1.326159940063267422e+05 1.100000004012516186e+00 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.642071412555512798e+05 2.410653964849292242e+04 4.740000000000000000e+02
-2.699350304546405096e+05 1.000000000000000000e+01 1.326159940063267422e+05 8.000000008386563000e-01 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.699313505852762028e+05 2.633296359704006682e+04 4.040000000000000000e+02
-1.349675155772049038e+05 1.000000000000000000e+01 1.326159940063267422e+05 4.000000014562729578e-01 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349705806498967286e+05 1.344936145552607741e+04 2.850000000000000000e+02
-6.748375755949429004e+04 1.000000000000000000e+01 1.326159940063267422e+05 2.000000000491340968e-01 2.000000000000000111e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.748897000713924353e+04 6.756523470418045690e+03 2.020000000000000000e+02
-4.601489979194737040e+06 1.500000000000000000e+01 1.326159940063267422e+05 1.280000004889176424e+01 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.154166171475900919e+05 1.713936983576542116e+04 1.421000000000000000e+03
-2.300745000609765761e+06 1.500000000000000000e+01 1.326159940063267422e+05 6.400000055079152261e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.220229352768451063e+05 1.808064146691472706e+04 1.004000000000000000e+03
-1.150372489971763222e+06 1.500000000000000000e+01 1.326159940063267422e+05 3.199999998795857614e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.329496739889882738e+05 1.961880206907676620e+04 5.990000000000000000e+02
-8.627793631673381897e+05 1.500000000000000000e+01 1.326159940063267422e+05 2.399999987103604404e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.397792658033740008e+05 2.084428836415188198e+04 5.990000000000000000e+02
-7.189828034054250456e+05 1.500000000000000000e+01 1.326159940063267422e+05 1.999999991383726528e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.452464435493524943e+05 2.174867351529917869e+04 5.990000000000000000e+02
-5.751862449370312970e+05 1.500000000000000000e+01 1.326159940063267422e+05 1.599999999262041506e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.537547212303939450e+05 2.313387916999078516e+04 5.900000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 1.326159940063267422e+05 1.399999996022659898e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.602759458109024854e+05 2.365324927636580469e+04 5.520000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 1.326159940063267422e+05 1.200000009939877099e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.701411332463266153e+05 2.523622353439277140e+04 5.110000000000000000e+02
-3.954405461599772680e+05 1.500000000000000000e+01 1.326159940063267422e+05 1.100000007186212381e+00 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.772148680375952972e+05 2.628713648714873125e+04 4.890000000000000000e+02
-3.235422608447295497e+05 1.500000000000000000e+01 1.326159940063267422e+05 8.999999942096640337e-01 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.235755923171209870e+05 3.202756813050501296e+04 4.420000000000000000e+02
-2.875931234879526310e+05 1.500000000000000000e+01 1.326159940063267422e+05 8.000000024667964782e-01 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.875923967633753200e+05 2.840320675665573799e+04 4.170000000000000000e+02
-1.437965622454678814e+05 1.500000000000000000e+01 1.326159940063267422e+05 4.000000026284011856e-01 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.437792973141319526e+05 1.430260371513908649e+04 2.950000000000000000e+02
-7.189828039690961305e+04 1.500000000000000000e+01 1.326159940063267422e+05 1.999999992951694838e-01 2.999999999999999889e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.189256985016574617e+04 7.005858418720196823e+03 2.080000000000000000e+02
-5.168815196942454204e+06 2.500000000000000000e+01 1.326159940063267422e+05 1.280000005369267058e+01 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.350399923544803460e+05 2.084197092511200026e+04 1.769000000000000000e+03
-2.584407579327312764e+06 2.500000000000000000e+01 1.326159940063267422e+05 6.399999979438545594e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.424662554733552097e+05 2.190057906771257694e+04 1.251000000000000000e+03
-1.292203787153328536e+06 2.500000000000000000e+01 1.326159940063267422e+05 3.199999983502722856e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.547168670807575400e+05 2.384364246455511238e+04 8.840000000000000000e+02
-9.691528327235013712e+05 2.500000000000000000e+01 1.326159940063267422e+05 2.399999968703723674e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.622885123498824250e+05 2.472696446516818833e+04 5.990000000000000000e+02
-8.076273668101789663e+05 2.500000000000000000e+01 1.326159940063267422e+05 1.999999989291366465e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.683650038938912330e+05 2.568526541726844880e+04 5.990000000000000000e+02
-6.461018971090213163e+05 2.500000000000000000e+01 1.326159940063267422e+05 1.600000000498853714e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.777830098323774291e+05 2.742971533626301607e+04 5.990000000000000000e+02
-5.653391655168788275e+05 2.500000000000000000e+01 1.326159940063267422e+05 1.400000014171755014e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.850492972555198648e+05 2.838779552393545237e+04 5.850000000000000000e+02
-4.845764218195819994e+05 2.500000000000000000e+01 1.326159940063267422e+05 1.199999997867578383e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.958231527582904673e+05 2.992469756129230518e+04 5.410000000000000000e+02
-4.441950573528885725e+05 2.500000000000000000e+01 1.326159940063267422e+05 1.100000007996086326e+00 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.037558695900844177e+05 2.994014078838661953e+04 5.180000000000000000e+02
-3.230509500655615120e+05 2.500000000000000000e+01 1.326159940063267422e+05 8.000000039913773842e-01 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.230486187155281659e+05 3.213178350762523405e+04 4.420000000000000000e+02
-1.615254744978905073e+05 2.500000000000000000e+01 1.326159940063267422e+05 4.000000006710920930e-01 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.615195274299411394e+05 1.571270539454192840e+04 3.120000000000000000e+02
-8.076273659612318443e+04 2.500000000000000000e+01 1.326159940063267422e+05 1.999999987189042816e-01 5.000000000000000000e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.076270000002199959e+04 7.903019807190212305e+03 2.210000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 1.326159940063267422e+05 1.279999993318134166e+01 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.555436523613426543e+05 2.452367078209255487e+04 1.593000000000000000e+03
-2.869971470131593291e+06 3.500000000000000000e+01 1.326159940063267422e+05 6.399999997049508060e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.637716527560596296e+05 2.580801791551466158e+04 1.121000000000000000e+03
-1.434985733257843647e+06 3.500000000000000000e+01 1.326159940063267422e+05 3.199999994493041733e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.773176404951328295e+05 2.796670715801396000e+04 7.790000000000000000e+02
-1.076239302249670960e+06 3.500000000000000000e+01 1.326159940063267422e+05 2.400000001012776440e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.856088990970418672e+05 2.917602198841320205e+04 5.990000000000000000e+02
-8.968660806694780476e+05 3.500000000000000000e+01 1.326159940063267422e+05 1.999999990723000609e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.922390000589255069e+05 3.027394777010407415e+04 5.990000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 1.326159940063267422e+05 1.600000010457682142e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.025446326164880884e+05 3.178873759261793020e+04 5.990000000000000000e+02
-6.278062639643332222e+05 3.500000000000000000e+01 1.326159940063267422e+05 1.400000010221413183e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.104816181850076537e+05 3.279381702066803700e+04 5.990000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 1.326159940063267422e+05 1.199999998974088156e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.222194855456605728e+05 3.464270807162368146e+04 5.710000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 1.326159940063267422e+05 1.100000009287728453e+00 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.308413492812751501e+05 3.317896931739349384e+04 5.460000000000000000e+02
-4.035897353482894250e+05 3.500000000000000000e+01 1.326159940063267422e+05 8.999999937002265415e-01 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.035821851521887002e+05 3.971004145767453883e+04 4.940000000000000000e+02
-3.587464337260694010e+05 3.500000000000000000e+01 1.326159940063267422e+05 7.999999995411420928e-01 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.587386323420165572e+05 3.550312902029190445e+04 4.660000000000000000e+02
-1.793732181785776047e+05 3.500000000000000000e+01 1.326159940063267422e+05 4.000000027042150408e-01 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.793775843470581167e+05 1.793125539267627755e+04 3.290000000000000000e+02
-8.968660891091932717e+04 3.500000000000000000e+01 1.326159940063267422e+05 2.000000009543460022e-01 7.000000000000000666e-01 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.968777872988709714e+04 8.841681154268319005e+03 2.330000000000000000e+02
-8.072061297699948773e+06 7.500000000000000000e+01 1.326159940063267422e+05 1.279999994297702770e+01 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.450388698387708573e+05 4.165426894281464774e+04 5.990000000000000000e+02
-4.036030642432194203e+06 7.500000000000000000e+01 1.326159940063267422e+05 6.399999961311734431e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.560368869131848624e+05 4.389609953529244376e+04 1.322000000000000000e+03
-2.018015329202208668e+06 7.500000000000000000e+01 1.326159940063267422e+05 3.199999993319575076e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.743255327929495252e+05 4.661851367881354963e+04 1.105000000000000000e+03
-1.513511504415398696e+06 7.500000000000000000e+01 1.326159940063267422e+05 2.400000006904345451e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.855169821063490235e+05 4.923257948231662158e+04 9.570000000000000000e+02
-1.261259580517393537e+06 7.500000000000000000e+01 1.326159940063267422e+05 1.999999995453697554e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.945106703027457115e+05 5.097044726239614101e+04 8.740000000000000000e+02
-1.009007661303027533e+06 7.500000000000000000e+01 1.326159940063267422e+05 1.599999991429973178e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.084305526515504462e+05 5.321622715366656485e+04 7.810000000000000000e+02
-8.828817020716016414e+05 7.500000000000000000e+01 1.326159940063267422e+05 1.399999990013955031e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.190373760512756417e+05 5.255275500052700227e+04 7.310000000000000000e+02
-7.567557573514144169e+05 7.500000000000000000e+01 1.326159940063267422e+05 1.200000011608646000e+00 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.347024587964292732e+05 4.979059310365823330e+04 6.770000000000000000e+02
-5.045038296877924586e+05 7.500000000000000000e+01 1.326159940063267422e+05 7.999999941867979025e-01 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.044887198637020774e+05 4.972828863825301232e+04 5.520000000000000000e+02
-2.522519182985737571e+05 7.500000000000000000e+01 1.326159940063267422e+05 4.000000025715377272e-01 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522499614353551297e+05 2.496186987568174663e+04 3.900000000000000000e+02
-1.261259582941791887e+05 7.500000000000000000e+01 1.326159940063267422e+05 1.999999999298105735e-01 1.500000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261226846878534852e+05 1.232457602597522600e+04 2.760000000000000000e+02
-1.590754898164418340e+07 2.000000000000000000e+02 1.326159940063267422e+05 1.280000003487904081e+01 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.846074950868726010e+05 1.175400776225430018e+05 2.631000000000000000e+03
-7.953774428746278398e+06 2.000000000000000000e+02 1.326159940063267422e+05 6.399999967490253461e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.056411121556625003e+05 1.206744191158841131e+05 5.990000000000000000e+02
-3.976887262515399605e+06 2.000000000000000000e+02 1.326159940063267422e+05 3.200000022482768713e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.380058074908409035e+05 1.284753150107739057e+05 1.303000000000000000e+03
-2.982665441926422063e+06 2.000000000000000000e+02 1.326159940063267422e+05 2.400000012870912691e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.577965391477209050e+05 1.339744090314974310e+05 1.115000000000000000e+03
-2.485554519430897664e+06 2.000000000000000000e+02 1.326159940063267422e+05 1.999999998247427691e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.734879512923028087e+05 1.285017507175327046e+05 1.003000000000000000e+03
-1.988443612179282820e+06 2.000000000000000000e+02 1.326159940063267422e+05 1.599999995889947124e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.976265148996751523e+05 1.163281561260213348e+05 8.770000000000000000e+02
-1.739888144096779870e+06 2.000000000000000000e+02 1.326159940063267422e+05 1.399999983078634935e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.160594914319947129e+05 1.109544344126406213e+05 8.120000000000000000e+02
-1.491332705572342733e+06 2.000000000000000000e+02 1.326159940063267422e+05 1.199999994051203167e+00 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.434434049071538029e+05 1.036851954456727981e+05 7.310000000000000000e+02
-9.942218054397734813e+05 2.000000000000000000e+02 1.326159940063267422e+05 7.999999974220577403e-01 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.942394073961161776e+05 9.845323621387506137e+04 5.990000000000000000e+02
-4.971109018201137078e+05 2.000000000000000000e+02 1.326159940063267422e+05 3.999999979870270117e-01 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.971134293779273285e+05 4.920387010237966024e+04 5.480000000000000000e+02
-2.485554542572997743e+05 2.000000000000000000e+02 1.326159940063267422e+05 2.000000016868705710e-01 4.000000000000000000e+00 3.162277660168379134e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.485501328278902220e+05 2.466571397559109027e+04 3.880000000000000000e+02
-5.376924588399616769e+05 -4.500000000000000000e+01 9.377366865566818160e+04 6.399999952319993746e+00 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.341365740353460751e+04 1.912363921089692212e+03 7.500000000000000000e+02
-2.688462324178915005e+05 -4.500000000000000000e+01 9.377366865566818160e+04 3.200000011843278980e+00 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.585951276309352033e+04 2.250603067485688371e+03 5.700000000000000000e+02
-1.344231166790815187e+05 -4.500000000000000000e+01 9.377366865566818160e+04 1.600000011517528131e+00 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.040672096868023436e+04 2.889181273648019669e+03 4.030000000000000000e+02
-1.008173364415740652e+05 -4.500000000000000000e+01 9.377366865566818160e+04 1.199999995929176277e+00 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.435274375009504729e+04 3.461836108477599282e+03 3.490000000000000000e+02
-9.241589310791880416e+04 -4.500000000000000000e+01 9.377366865566818160e+04 1.100000012572860397e+00 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.616919199818752531e+04 3.703324759056386029e+03 3.340000000000000000e+02
-7.561300197750523512e+04 -4.500000000000000000e+01 9.377366865566818160e+04 8.999999927371858943e-01 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.257396828374523466e+04 7.872411364261753988e+03 3.020000000000000000e+02
-6.721155819439020706e+04 -4.500000000000000000e+01 9.377366865566818160e+04 8.000000040310785154e-01 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.646572454054214177e+04 6.698897898421057107e+03 2.850000000000000000e+02
-3.360577879673196003e+04 -4.500000000000000000e+01 9.377366865566818160e+04 3.999999984392129670e-01 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.324535410126286297e+04 3.244278490298100223e+03 2.010000000000000000e+02
-1.680288951532654391e+04 -4.500000000000000000e+01 9.377366865566818160e+04 2.000000006117542972e-01 -8.999999999999999112e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.661477086587023223e+04 1.670956674150251274e+03 1.490000000000000000e+02
-8.701611732077819761e+05 -3.500000000000000000e+01 9.377366865566818160e+04 6.399999992821737926e+00 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.676150843925932350e+04 3.749805230884936918e+03 5.990000000000000000e+02
-4.350805871345370542e+05 -3.500000000000000000e+01 9.377366865566818160e+04 3.200000000313749204e+00 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.017119642845100316e+04 4.178885387889017693e+03 5.990000000000000000e+02
-3.263104397499284823e+05 -3.500000000000000000e+01 9.377366865566818160e+04 2.399999995815172316e+00 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.247364339691286295e+04 4.601007565651043478e+03 5.990000000000000000e+02
-2.175402922493993246e+05 -3.500000000000000000e+01 9.377366865566818160e+04 1.599999990464000099e+00 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.743149959383119131e+04 5.300833077879184202e+03 5.130000000000000000e+02
-1.631552198339675379e+05 -3.500000000000000000e+01 9.377366865566818160e+04 1.199999997606056024e+00 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.343611867172080383e+04 6.119136584517626034e+03 4.440000000000000000e+02
-1.495589524868239532e+05 -3.500000000000000000e+01 9.377366865566818160e+04 1.100000004957173205e+00 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.605996161276284693e+04 6.554303757085835059e+03 4.250000000000000000e+02
-1.223664142168062244e+05 -3.500000000000000000e+01 9.377366865566818160e+04 8.999999933600552060e-01 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.223762296415189194e+05 1.204969516192697847e+04 3.850000000000000000e+02
-1.087701473581037280e+05 -3.500000000000000000e+01 9.377366865566818160e+04 8.000000043036374908e-01 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.087621929911143961e+05 1.089026102913983050e+04 3.630000000000000000e+02
-5.438507305592111516e+04 -3.500000000000000000e+01 9.377366865566818160e+04 3.999999975687174580e-01 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.438631775857959292e+04 5.502138977348943627e+03 2.560000000000000000e+02
-2.719253691172919207e+04 -3.500000000000000000e+01 9.377366865566818160e+04 2.000000016069612419e-01 -7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.718641512563902506e+04 2.697063438902056987e+03 1.810000000000000000e+02
-1.021043969053718494e+06 -3.000000000000000000e+01 9.377366865566818160e+04 6.399999999849541155e+00 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.391822431347769452e+04 4.795273642101031328e+03 1.112000000000000000e+03
-5.105219855842721881e+05 -3.000000000000000000e+01 9.377366865566818160e+04 3.200000006552734977e+00 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.784379828548945079e+04 5.363817506165097257e+03 7.860000000000000000e+02
-3.828914890538127511e+05 -3.000000000000000000e+01 9.377366865566818160e+04 2.400000004072173176e+00 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.057191110134831251e+04 5.697607652757595133e+03 6.810000000000000000e+02
-2.552609903899374767e+05 -3.000000000000000000e+01 9.377366865566818160e+04 1.599999988219159786e+00 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.639349090020018048e+04 6.577139117312259259e+03 5.560000000000000000e+02
-1.914457454206818657e+05 -3.000000000000000000e+01 9.377366865566818160e+04 1.200000007638355681e+00 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.333418365013077710e+04 7.526012234738382176e+03 4.810000000000000000e+02
-1.754919326149848930e+05 -3.000000000000000000e+01 9.377366865566818160e+04 1.100000002693722223e+00 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.639241526632690511e+04 7.947259463085225434e+03 4.610000000000000000e+02
-1.435843078439866367e+05 -3.000000000000000000e+01 9.377366865566818160e+04 8.999999980721348214e-01 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.435971890607306559e+05 1.434573637779086857e+04 4.170000000000000000e+02
-1.276304961559192161e+05 -3.000000000000000000e+01 9.377366865566818160e+04 8.000000001329081734e-01 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.276353841502467258e+05 1.274732392392933070e+04 3.930000000000000000e+02
-6.381524867354275921e+04 -3.000000000000000000e+01 9.377366865566818160e+04 4.000000037996255253e-01 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.381329642162695382e+04 6.398371329795861129e+03 2.780000000000000000e+02
-3.190762390980351847e+04 -3.000000000000000000e+01 9.377366865566818160e+04 1.999999992235378943e-01 -5.999999999999999778e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.190510020814336167e+04 3.188966999483146992e+03 1.960000000000000000e+02
-1.311654198256656528e+06 -2.000000000000000000e+01 9.377366865566818160e+04 6.400000042988289728e+00 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.892251086800138000e+04 6.860343129136390417e+03 5.990000000000000000e+02
-6.558270915677389130e+05 -2.000000000000000000e+01 9.377366865566818160e+04 3.199999984603497438e+00 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.412403991263454373e+04 7.678196487116277240e+03 8.220000000000000000e+02
-4.918703233805717900e+05 -2.000000000000000000e+01 9.377366865566818160e+04 2.400000011408759182e+00 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.771770427035801549e+04 8.113665728044944444e+03 5.990000000000000000e+02
-3.279135489064331050e+05 -2.000000000000000000e+01 9.377366865566818160e+04 1.600000007537782487e+00 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.513928121767615085e+04 9.136986543844386688e+03 5.990000000000000000e+02
-2.869243518739856081e+05 -2.000000000000000000e+01 9.377366865566818160e+04 1.399999989912414255e+00 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.869721470825212600e+04 9.767617954313785958e+03 5.890000000000000000e+02
-2.459351599733249750e+05 -2.000000000000000000e+01 9.377366865566818160e+04 1.199999997326752554e+00 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.390824510735714284e+04 1.027956921604223498e+04 5.450000000000000000e+02
-1.844513691414633067e+05 -2.000000000000000000e+01 9.377366865566818160e+04 8.999999939035937535e-01 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.844623665431339759e+05 1.841963598343182093e+04 4.720000000000000000e+02
-1.639567731137693336e+05 -2.000000000000000000e+01 9.377366865566818160e+04 7.999999972332797471e-01 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.639487687587574765e+05 1.645054585058205703e+04 4.450000000000000000e+02
-8.197838598964571429e+04 -2.000000000000000000e+01 9.377366865566818160e+04 3.999999958488910656e-01 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.197818036608942202e+04 8.252085833831470154e+03 3.150000000000000000e+02
-4.098919317693044286e+04 -2.000000000000000000e+01 9.377366865566818160e+04 1.999999988130094219e-01 -4.000000000000000222e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.098904470847581979e+04 4.062074533905852604e+03 2.220000000000000000e+02
-1.595710560826519737e+06 -1.000000000000000000e+01 9.377366865566818160e+04 6.399999985277782244e+00 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.492406043494279584e+04 9.173007219914541565e+03 1.289000000000000000e+03
-7.978552800163918873e+05 -1.000000000000000000e+01 9.377366865566818160e+04 3.199999991047151937e+00 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.155610384234042431e+04 1.009305622058609333e+04 9.070000000000000000e+02
-5.983914583513403777e+05 -1.000000000000000000e+01 9.377366865566818160e+04 2.399999986623690518e+00 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.591432545761903748e+04 1.071607293540018145e+04 7.810000000000000000e+02
-3.989276403557209414e+05 -1.000000000000000000e+01 9.377366865566818160e+04 1.599999996917412792e+00 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.494248444920944166e+04 1.202492651567463327e+04 5.990000000000000000e+02
-3.490616861076751375e+05 -1.000000000000000000e+01 9.377366865566818160e+04 1.400000000496976815e+00 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.918484678416926181e+04 1.256122063971180069e+04 5.990000000000000000e+02
-2.991957327385740937e+05 -1.000000000000000000e+01 9.377366865566818160e+04 1.200000007601770724e+00 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.538609738607610052e+04 1.354318186458066884e+04 5.990000000000000000e+02
-2.243967978778375254e+05 -1.000000000000000000e+01 9.377366865566818160e+04 8.999999989789337906e-01 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.243993548439337465e+05 2.209122448586437167e+04 5.210000000000000000e+02
-1.994638207173983101e+05 -1.000000000000000000e+01 9.377366865566818160e+04 8.000000006226590799e-01 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.994504939508524840e+05 1.948197730758068428e+04 4.910000000000000000e+02
-9.973191050485141750e+04 -1.000000000000000000e+01 9.377366865566818160e+04 4.000000008975100885e-01 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.973268487844569609e+04 9.800393278772520716e+03 3.470000000000000000e+02
-4.986595555600966327e+04 -1.000000000000000000e+01 9.377366865566818160e+04 2.000000016663551206e-01 -2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.985480766830053471e+04 4.892794907796742336e+03 2.450000000000000000e+02
-1.666286330993597396e+06 -7.500000000000000000e+00 9.377366865566818160e+04 6.399999967159960335e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.911042498202173738e+04 9.844946043238214770e+03 1.421000000000000000e+03
-8.331431659119664691e+05 -7.500000000000000000e+00 9.377366865566818160e+04 3.199999985174588168e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.605634589382250851e+04 1.068313464429917803e+04 1.004000000000000000e+03
-6.248573767981256824e+05 -7.500000000000000000e+00 9.377366865566818160e+04 2.399999997961352438e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.059531264396014740e+04 1.136739691830455376e+04 8.700000000000000000e+02
-4.165715864737302181e+05 -7.500000000000000000e+00 9.377366865566818160e+04 1.600000006098525773e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.999744141717987077e+04 1.267282648323101239e+04 7.100000000000000000e+02
-3.645001344013968483e+05 -7.500000000000000000e+00 9.377366865566818160e+04 1.399999990882542233e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.444170003984963114e+04 1.336478744969857325e+04 6.640000000000000000e+02
-3.124286912759379484e+05 -7.500000000000000000e+00 9.377366865566818160e+04 1.200000010030398245e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.009064550324316951e+05 1.416865881218486174e+04 6.150000000000000000e+02
-2.863929672685033875e+05 -7.500000000000000000e+00 9.377366865566818160e+04 1.100000010214515767e+00 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.055618821125257818e+05 1.497784222528818464e+04 5.890000000000000000e+02
-2.343215144598608604e+05 -7.500000000000000000e+00 9.377366865566818160e+04 8.999999921704596728e-01 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.343312172123051132e+05 2.345914815583710515e+04 5.320000000000000000e+02
-2.082857908098248008e+05 -7.500000000000000000e+00 9.377366865566818160e+04 7.999999937273009065e-01 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.082840689230326097e+05 2.070036785851676177e+04 5.020000000000000000e+02
-1.041428975676207629e+05 -7.500000000000000000e+00 9.377366865566818160e+04 4.000000051703461179e-01 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.041462770840036683e+05 1.035933153273458083e+04 3.550000000000000000e+02
-5.207144847451990790e+04 -7.500000000000000000e+00 9.377366865566818160e+04 2.000000013972265400e-01 -1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.206966203369876166e+04 5.138491328146948035e+03 2.510000000000000000e+02
-1.736777388402746059e+06 -5.000000000000000000e+00 9.377366865566818160e+04 6.400000045103075408e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.336782843129266985e+04 1.035033076890720622e+04 1.346000000000000000e+03
-8.683886895666336641e+05 -5.000000000000000000e+00 9.377366865566818160e+04 3.200000005472588782e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.061966016455323552e+04 1.133757542978094898e+04 9.400000000000000000e+02
-6.512915169192414032e+05 -5.000000000000000000e+00 9.377366865566818160e+04 2.400000003162066076e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.537735258914745646e+04 1.201583442317812478e+04 8.140000000000000000e+02
-4.341943434988541412e+05 -5.000000000000000000e+00 9.377366865566818160e+04 1.599999998003068136e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.520214956216268183e+04 1.327184641217202625e+04 5.990000000000000000e+02
-3.799200482284628088e+05 -5.000000000000000000e+00 9.377366865566818160e+04 1.399999989655484889e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.977657690018527501e+04 1.413087265221414236e+04 5.990000000000000000e+02
-3.256457557083306601e+05 -5.000000000000000000e+00 9.377366865566818160e+04 1.199999991442568303e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.065256849068513402e+05 1.508764734105245589e+04 5.990000000000000000e+02
-2.985086119260701234e+05 -5.000000000000000000e+00 9.377366865566818160e+04 1.100000001466788557e+00 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.113019070332530391e+05 1.575558201712674054e+04 5.990000000000000000e+02
-2.442343178917785990e+05 -5.000000000000000000e+00 9.377366865566818160e+04 8.999999976742157903e-01 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.442220266968471697e+05 2.417194612035323735e+04 5.440000000000000000e+02
-2.170971732435325976e+05 -5.000000000000000000e+00 9.377366865566818160e+04 8.000000045072914734e-01 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.170847038845467905e+05 2.151204884651211250e+04 5.120000000000000000e+02
-1.085485863946737809e+05 -5.000000000000000000e+00 9.377366865566818160e+04 4.000000014168130780e-01 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.085489999998101703e+05 1.079501576219639537e+04 3.620000000000000000e+02
-5.427429303143182187e+04 -5.000000000000000000e+00 9.377366865566818160e+04 2.000000000970487135e-01 -1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.426805114835074346e+04 5.307854703923079796e+03 2.560000000000000000e+02
-1.807216460282811895e+06 -2.500000000000000000e+00 9.377366865566818160e+04 6.399999991019187817e+00 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.769917944592796266e+04 1.107330984515522505e+04 1.376000000000000000e+03
-9.036082274997374043e+05 -2.500000000000000000e+00 9.377366865566818160e+04 3.199999986154500320e+00 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.525043447216850473e+04 1.192407235945732646e+04 9.620000000000000000e+02
-6.777061734039325966e+05 -2.500000000000000000e+00 9.377366865566818160e+04 2.399999999457767430e+00 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.024706321499006299e+04 1.266144478376647930e+04 8.300000000000000000e+02
-4.518041161142242490e+05 -2.500000000000000000e+00 9.377366865566818160e+04 1.600000001450278875e+00 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.004225733447523089e+05 1.419076264948760945e+04 5.990000000000000000e+02
-3.953286018315237598e+05 -2.500000000000000000e+00 9.377366865566818160e+04 1.400000002089093032e+00 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.051447915404429950e+05 1.480400614638150182e+04 5.990000000000000000e+02
-3.388530887422331143e+05 -2.500000000000000000e+00 9.377366865566818160e+04 1.200000006954198506e+00 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.121163826578688313e+05 1.576534689268615693e+04 5.990000000000000000e+02
-2.259020557196606824e+05 -2.500000000000000000e+00 9.377366865566818160e+04 7.999999924473877311e-01 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.258904249946812633e+05 2.229251532578101978e+04 5.230000000000000000e+02
-1.129510303650249989e+05 -2.500000000000000000e+00 9.377366865566818160e+04 4.000000050954841679e-01 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.129510000001134613e+05 1.121845292130237249e+04 3.690000000000000000e+02
-5.647551386245166941e+04 -2.500000000000000000e+00 9.377366865566818160e+04 1.999999978729345429e-01 -5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.647634181844279374e+04 5.489550756522157826e+03 2.610000000000000000e+02
-1.877631444608980324e+06 0.000000000000000000e+00 9.377366865566818160e+04 6.399999973371026663e+00 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.206028650239208946e+04 1.165745656441637038e+04 1.508000000000000000e+03
-9.388157337368292501e+05 0.000000000000000000e+00 9.377366865566818160e+04 3.200000025653208624e+00 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.996111549112634384e+04 1.265630177203092717e+04 1.066000000000000000e+03
-7.041117969174415339e+05 0.000000000000000000e+00 9.377366865566818160e+04 2.400000007701351468e+00 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.510138370828764164e+04 1.335531830252781219e+04 9.230000000000000000e+02
-4.694078636255239835e+05 0.000000000000000000e+00 9.377366865566818160e+04 1.600000001773050684e+00 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.056357097762526391e+05 1.491931436365410445e+04 7.540000000000000000e+02
-4.107318778346586623e+05 0.000000000000000000e+00 9.377366865566818160e+04 1.399999991879063765e+00 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.105633566106955550e+05 1.563340204946684571e+04 7.050000000000000000e+02
-3.520558989997517783e+05 0.000000000000000000e+00 9.377366865566818160e+04 1.200000005694806582e+00 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.177760908622006682e+05 1.652560636892994080e+04 6.530000000000000000e+02
-2.347039304491817893e+05 0.000000000000000000e+00 9.377366865566818160e+04 7.999999962386946661e-01 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.347138910657581582e+05 2.328599640859591455e+04 5.330000000000000000e+02
-1.173519665765480167e+05 0.000000000000000000e+00 9.377366865566818160e+04 4.000000027275601999e-01 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.173561961380308639e+05 1.163119477077958800e+04 3.770000000000000000e+02
-5.867598287007849285e+04 0.000000000000000000e+00 9.377366865566818160e+04 1.999999999383399452e-01 0.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.867610990079193289e+04 5.741827923995832862e+03 2.660000000000000000e+02
-1.948046156374919228e+06 2.500000000000000000e+00 9.377366865566818160e+04 6.399999966477608382e+00 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.652583977936508018e+04 1.233456015184047646e+04 1.419000000000000000e+03
-9.740230774140774738e+05 2.500000000000000000e+00 9.377366865566818160e+04 3.199999980697978419e+00 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.468996709474083036e+04 1.338758258074078913e+04 1.000000000000000000e+03
-7.305173125629292335e+05 2.500000000000000000e+00 9.377366865566818160e+04 2.400000000315317461e+00 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.000587122802434023e+05 1.426552756600306202e+04 8.600000000000000000e+02
-4.870115385154249379e+05 2.500000000000000000e+00 9.377366865566818160e+04 1.599999989719472104e+00 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.109860938889358367e+05 1.545102944198474142e+04 5.990000000000000000e+02
-4.261350972143369145e+05 2.500000000000000000e+00 9.377366865566818160e+04 1.399999994333708031e+00 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.160590758768852975e+05 1.638443674606131390e+04 5.990000000000000000e+02
-3.652586581844601315e+05 2.500000000000000000e+00 9.377366865566818160e+04 1.200000006409651876e+00 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.235234206389280735e+05 1.751515264363972528e+04 5.990000000000000000e+02
-2.435057691665570310e+05 2.500000000000000000e+00 9.377366865566818160e+04 7.999999945602591644e-01 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.435208585863227781e+05 2.413738085113935449e+04 5.430000000000000000e+02
-1.217528859712253325e+05 2.500000000000000000e+00 9.377366865566818160e+04 4.000000018400110546e-01 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217652062019387231e+05 1.213552786355140779e+04 3.840000000000000000e+02
-6.087644248556063394e+04 2.500000000000000000e+00 9.377366865566818160e+04 1.999999992771630541e-01 5.000000000000000278e-02 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.087334088447281101e+04 5.980379100335509975e+03 2.710000000000000000e+02
-2.018481118760799989e+06 5.000000000000000000e+00 9.377366865566818160e+04 6.400000052703285647e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.102561068936270021e+04 1.312375933736138177e+04 1.447000000000000000e+03
-1.009240547479626024e+06 5.000000000000000000e+00 9.377366865566818160e+04 3.199999988617847180e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.949398075340806099e+04 1.428029224475386764e+04 1.024000000000000000e+03
-7.569304171786383959e+05 5.000000000000000000e+00 9.377366865566818160e+04 2.400000012291462870e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.050601277008635661e+05 1.509429143836326693e+04 8.740000000000000000e+02
-5.046202726040229900e+05 5.000000000000000000e+00 9.377366865566818160e+04 1.599999990707673181e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.163619950255786098e+05 1.665166271636903184e+04 5.990000000000000000e+02
-4.415427433764674934e+05 5.000000000000000000e+00 9.377366865566818160e+04 1.400000007240605360e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.215829906798747106e+05 1.730584100335719268e+04 5.990000000000000000e+02
-3.784652066541402601e+05 5.000000000000000000e+00 9.377366865566818160e+04 1.200000000009857848e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.292877743008128600e+05 1.849958716847193500e+04 5.990000000000000000e+02
-3.469264415829517529e+05 5.000000000000000000e+00 9.377366865566818160e+04 1.100000006826011179e+00 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.348148425958980224e+05 1.934968065314895284e+04 5.990000000000000000e+02
-2.523101383264304604e+05 5.000000000000000000e+00 9.377366865566818160e+04 8.000000017726637269e-01 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.523076094652117172e+05 2.491231761812216791e+04 5.520000000000000000e+02
-1.261550703188483312e+05 5.000000000000000000e+00 9.377366865566818160e+04 4.000000045504988888e-01 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261526950976407243e+05 1.248304856561769338e+04 3.910000000000000000e+02
-6.307753405755311542e+04 5.000000000000000000e+00 9.377366865566818160e+04 1.999999987815458125e-01 1.000000000000000056e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.307923857016369584e+04 6.237247914221048632e+03 2.760000000000000000e+02
-2.088953995682665147e+06 7.500000000000000000e+00 9.377366865566818160e+04 6.400000017648387107e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.561130610769866325e+04 1.388487428235111292e+04 1.476000000000000000e+03
-1.044477001349844155e+06 7.500000000000000000e+00 9.377366865566818160e+04 3.200000019573338683e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.043648424076326482e+05 1.510997229086440348e+04 1.030000000000000000e+03
-7.833577470794146648e+05 7.500000000000000000e+00 9.377366865566818160e+04 2.400000002630433560e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.101125464116558724e+05 1.598049038226449193e+04 8.870000000000000000e+02
-5.222384963341105031e+05 7.500000000000000000e+00 9.377366865566818160e+04 1.599999996487575959e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.217694307147108630e+05 1.764086760032947859e+04 7.200000000000000000e+02
-4.569586868964956375e+05 7.500000000000000000e+00 9.377366865566818160e+04 1.400000004905049389e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.271755602008778515e+05 1.848604793445866744e+04 5.990000000000000000e+02
-3.916788711912477156e+05 7.500000000000000000e+00 9.377366865566818160e+04 1.199999994120160451e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.351228679981525347e+05 1.981851303641782943e+04 6.880000000000000000e+02
-3.590389675292571774e+05 7.500000000000000000e+00 9.377366865566818160e+04 1.100000001566703300e+00 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.407759440432471456e+05 2.044088939922206919e+04 6.590000000000000000e+02
-2.611192500929226226e+05 7.500000000000000000e+00 9.377366865566818160e+04 8.000000041441338583e-01 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.611105670417127840e+05 2.581732143109706158e+04 5.620000000000000000e+02
-1.305596237179528980e+05 7.500000000000000000e+00 9.377366865566818160e+04 3.999999980018701384e-01 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.305541898585093440e+05 1.307451687036158910e+04 3.970000000000000000e+02
-6.527981249347340781e+04 7.500000000000000000e+00 9.377366865566818160e+04 2.000000009448651694e-01 1.499999999999999944e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.528282721824137843e+04 6.389772489396010315e+03 2.810000000000000000e+02
-2.159480232445532456e+06 1.000000000000000000e+01 9.377366865566818160e+04 6.399999973540998255e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.002064717512204952e+05 1.477323317555665926e+04 1.617000000000000000e+03
-1.079740122098069638e+06 1.000000000000000000e+01 9.377366865566818160e+04 3.200000004182995461e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.093090956508616364e+05 1.603719820707131657e+04 1.143000000000000000e+03
-8.098050895170131698e+05 1.000000000000000000e+01 9.377366865566818160e+04 2.399999997042330691e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.151943761513929639e+05 1.682473473694836866e+04 9.900000000000000000e+02
-5.398700547508927993e+05 1.000000000000000000e+01 9.377366865566818160e+04 1.599999983425844707e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.272094095985299209e+05 1.858870650247735102e+04 8.080000000000000000e+02
-4.723863002074002288e+05 1.000000000000000000e+01 9.377366865566818160e+04 1.399999992315162700e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.328132713793229195e+05 1.943733302688521871e+04 7.560000000000000000e+02
-4.049025407205654192e+05 1.000000000000000000e+01 9.377366865566818160e+04 1.199999986554015630e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.410049119138284295e+05 2.067758578668713017e+04 7.000000000000000000e+02
-3.711606678399337688e+05 1.000000000000000000e+01 9.377366865566818160e+04 1.100000004012516186e+00 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.468033683057661401e+05 2.159437188488186803e+04 6.700000000000000000e+02
-2.699350304546405096e+05 1.000000000000000000e+01 9.377366865566818160e+04 8.000000008386563000e-01 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.699511418630456901e+05 2.685450020865043916e+04 5.710000000000000000e+02
-1.349675155772049038e+05 1.000000000000000000e+01 9.377366865566818160e+04 4.000000014562729578e-01 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.349667825637047936e+05 1.348396511035609001e+04 4.040000000000000000e+02
-6.748375755949429004e+04 1.000000000000000000e+01 9.377366865566818160e+04 2.000000000491340968e-01 2.000000000000000111e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.748605986263882369e+04 6.638216082383847606e+03 2.850000000000000000e+02
-2.300745000609765761e+06 1.500000000000000000e+01 9.377366865566818160e+04 6.400000055079152261e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.097390379672456911e+05 1.622101846984499025e+04 5.990000000000000000e+02
-1.150372489971763222e+06 1.500000000000000000e+01 9.377366865566818160e+04 3.199999998795857614e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.193049837142262986e+05 1.780486312783175163e+04 1.086000000000000000e+03
-8.627793631673381897e+05 1.500000000000000000e+01 9.377366865566818160e+04 2.399999987103604404e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.255947966599425417e+05 1.855311479752284140e+04 9.380000000000000000e+02
-5.751862449370312970e+05 1.500000000000000000e+01 9.377366865566818160e+04 1.599999999262041506e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.383220259588655317e+05 2.086991783730237512e+04 7.530000000000000000e+02
-5.032879631222112803e+05 1.500000000000000000e+01 9.377366865566818160e+04 1.399999996022659898e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.442679178653027338e+05 2.154579256365292531e+04 5.990000000000000000e+02
-4.313896874750411371e+05 1.500000000000000000e+01 9.377366865566818160e+04 1.200000009939877099e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.529171537632797263e+05 2.272315649543199106e+04 5.990000000000000000e+02
-3.954405461599772680e+05 1.500000000000000000e+01 9.377366865566818160e+04 1.100000007186212381e+00 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.591532999163921922e+05 2.355055975290162678e+04 5.990000000000000000e+02
-2.875931234879526310e+05 1.500000000000000000e+01 9.377366865566818160e+04 8.000000024667964782e-01 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.876105036198496236e+05 2.857124166723447343e+04 5.900000000000000000e+02
-1.437965622454678814e+05 1.500000000000000000e+01 9.377366865566818160e+04 4.000000026284011856e-01 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.437971509365505481e+05 1.420594133777823845e+04 4.170000000000000000e+02
-7.189828039690961305e+04 1.500000000000000000e+01 9.377366865566818160e+04 1.999999992951694838e-01 2.999999999999999889e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.189371097386363545e+04 7.028059725283623266e+03 2.950000000000000000e+02
-5.168815196942454204e+06 2.500000000000000000e+01 9.377366865566818160e+04 1.280000005369267058e+01 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.223312360025205271e+05 1.906466909612591189e+04 5.990000000000000000e+02
-2.584407579327312764e+06 2.500000000000000000e+01 9.377366865566818160e+04 6.399999979438545594e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.292277674413835193e+05 1.962063107774478340e+04 5.990000000000000000e+02
-1.292203787153328536e+06 2.500000000000000000e+01 9.377366865566818160e+04 3.199999983502722856e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.399679139828419429e+05 2.154392932900410597e+04 1.141000000000000000e+03
-9.691528327235013712e+05 2.500000000000000000e+01 9.377366865566818160e+04 2.399999968703723674e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.469590404553283879e+05 2.270401989394821430e+04 9.880000000000000000e+02
-6.461018971090213163e+05 2.500000000000000000e+01 9.377366865566818160e+04 1.600000000498853714e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.611431965644762968e+05 2.494939694870471067e+04 7.940000000000000000e+02
-5.653391655168788275e+05 2.500000000000000000e+01 9.377366865566818160e+04 1.400000014171755014e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.677112763737606583e+05 2.594965305768027247e+04 7.380000000000000000e+02
-4.845764218195819994e+05 2.500000000000000000e+01 9.377366865566818160e+04 1.199999997867578383e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.773051421316894703e+05 2.705798612752466579e+04 5.990000000000000000e+02
-4.441950573528885725e+05 2.500000000000000000e+01 9.377366865566818160e+04 1.100000007996086326e+00 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.841716373833770049e+05 2.838707813154878022e+04 5.990000000000000000e+02
-3.230509500655615120e+05 2.500000000000000000e+01 9.377366865566818160e+04 8.000000039913773842e-01 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.230522638100848417e+05 3.188674492524093148e+04 6.250000000000000000e+02
-1.615254744978905073e+05 2.500000000000000000e+01 9.377366865566818160e+04 4.000000006710920930e-01 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.615203828718558652e+05 1.598384583374781869e+04 4.420000000000000000e+02
-8.076273659612318443e+04 2.500000000000000000e+01 9.377366865566818160e+04 1.999999987189042816e-01 5.000000000000000000e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.076080440911943151e+04 7.926101388181797120e+03 3.120000000000000000e+02
-5.739942912945688702e+06 3.500000000000000000e+01 9.377366865566818160e+04 1.279999993318134166e+01 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.414717009611375979e+05 2.220515157413959241e+04 5.990000000000000000e+02
-2.869971470131593291e+06 3.500000000000000000e+01 9.377366865566818160e+04 6.399999997049508060e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.492874183120946109e+05 2.372322879256611122e+04 1.725000000000000000e+03
-1.434985733257843647e+06 3.500000000000000000e+01 9.377366865566818160e+04 3.199999994493041733e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.614199622580063588e+05 2.564765672475865722e+04 1.209000000000000000e+03
-1.076239302249670960e+06 3.500000000000000000e+01 9.377366865566818160e+04 2.400000001012776440e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.691336903738408582e+05 2.665401786700116281e+04 1.046000000000000000e+03
-8.968660806694780476e+05 3.500000000000000000e+01 9.377366865566818160e+04 1.999999990723000609e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.751907566394154564e+05 2.791485733787712888e+04 9.460000000000000000e+02
-7.174928725532430690e+05 3.500000000000000000e+01 9.377366865566818160e+04 1.600000010457682142e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.846784474627769087e+05 2.925927832413095166e+04 8.350000000000000000e+02
-6.278062639643332222e+05 3.500000000000000000e+01 9.377366865566818160e+04 1.400000010221413183e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.919012928398367949e+05 3.060165468434604190e+04 7.720000000000000000e+02
-5.381196504377018427e+05 3.500000000000000000e+01 9.377366865566818160e+04 1.199999998974088156e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.024358299341395614e+05 3.231625853821809142e+04 5.990000000000000000e+02
-4.932763508211994194e+05 3.500000000000000000e+01 9.377366865566818160e+04 1.100000009287728453e+00 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.099580016803067119e+05 3.184020746114257781e+04 5.990000000000000000e+02
-3.587464337260694010e+05 3.500000000000000000e+01 9.377366865566818160e+04 7.999999995411420928e-01 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.587434794275409076e+05 3.567131274052346998e+04 5.990000000000000000e+02
-1.793732181785776047e+05 3.500000000000000000e+01 9.377366865566818160e+04 4.000000027042150408e-01 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.793707884305579646e+05 1.777996439395861307e+04 4.660000000000000000e+02
-8.968660891091932717e+04 3.500000000000000000e+01 9.377366865566818160e+04 2.000000009543460022e-01 7.000000000000000666e-01 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -8.968951901038504730e+04 8.849396423196250907e+03 3.290000000000000000e+02
-8.072061297699948773e+06 7.500000000000000000e+01 9.377366865566818160e+04 1.279999994297702770e+01 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.266789495198463555e+05 3.897686365390325227e+04 5.990000000000000000e+02
-4.036030642432194203e+06 7.500000000000000000e+01 9.377366865566818160e+04 6.399999961311734431e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.375846656855044421e+05 4.109978304669789213e+04 2.044000000000000000e+03
-2.018015329202208668e+06 7.500000000000000000e+01 9.377366865566818160e+04 3.199999993319575076e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.543932376210941584e+05 4.379736228468616900e+04 1.425000000000000000e+03
-1.513511504415398696e+06 7.500000000000000000e+01 9.377366865566818160e+04 2.400000006904345451e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.648183746467934106e+05 4.581759409120705095e+04 1.227000000000000000e+03
-1.261259580517393537e+06 7.500000000000000000e+01 9.377366865566818160e+04 1.999999995453697554e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.729853697278532200e+05 4.837690736147335701e+04 1.120000000000000000e+03
-1.009007661303027533e+06 7.500000000000000000e+01 9.377366865566818160e+04 1.599999991429973178e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.859085070127003128e+05 4.974689092545692256e+04 9.750000000000000000e+02
-8.828817020716016414e+05 7.500000000000000000e+01 9.377366865566818160e+04 1.399999990013955031e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.956092730039739399e+05 5.054886708870946313e+04 9.070000000000000000e+02
-7.567557573514144169e+05 7.500000000000000000e+01 9.377366865566818160e+04 1.200000011608646000e+00 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -3.097099362363705877e+05 4.790970466213355394e+04 8.260000000000000000e+02
-5.045038296877924586e+05 7.500000000000000000e+01 9.377366865566818160e+04 7.999999941867979025e-01 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.045260597564682830e+05 5.019920552790410875e+04 5.990000000000000000e+02
-2.522519182985737571e+05 7.500000000000000000e+01 9.377366865566818160e+04 4.000000025715377272e-01 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.522606525965539040e+05 2.477757959913148079e+04 5.520000000000000000e+02
-1.261259582941791887e+05 7.500000000000000000e+01 9.377366865566818160e+04 1.999999999298105735e-01 1.500000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -1.261195759253593715e+05 1.243419011801212764e+04 3.900000000000000000e+02
-1.590754898164418340e+07 2.000000000000000000e+02 9.377366865566818160e+04 1.280000003487904081e+01 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.594685462259440683e+05 1.133513900001363509e+05 5.990000000000000000e+02
-7.953774428746278398e+06 2.000000000000000000e+02 9.377366865566818160e+04 6.399999967490253461e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -5.760407869565997971e+05 1.160082979095799674e+05 5.990000000000000000e+02
-3.976887262515399605e+06 2.000000000000000000e+02 9.377366865566818160e+04 3.200000022482768713e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.062089990790315205e+05 1.224768051823216811e+05 5.990000000000000000e+02
-2.982665441926422063e+06 2.000000000000000000e+02 9.377366865566818160e+04 2.400000012870912691e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.243841854203208350e+05 1.278524510573337611e+05 1.696000000000000000e+03
-2.485554519430897664e+06 2.000000000000000000e+02 9.377366865566818160e+04 1.999999998247427691e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.454818583350240951e+05 1.399708600043048500e+05 1.466000000000000000e+03
-1.988443612179282820e+06 2.000000000000000000e+02 9.377366865566818160e+04 1.599999995889947124e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.795729508333792910e+05 1.596335119585151551e+05 1.464000000000000000e+03
-1.739888144096779870e+06 2.000000000000000000e+02 9.377366865566818160e+04 1.399999983078634935e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -6.785524789523802465e+05 1.080815999562855432e+05 1.262000000000000000e+03
-1.491332705572342733e+06 2.000000000000000000e+02 9.377366865566818160e+04 1.199999994051203167e+00 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -7.035625043155007297e+05 1.022613436731589900e+05 1.344000000000000000e+03
-9.942218054397734813e+05 2.000000000000000000e+02 9.377366865566818160e+04 7.999999974220577403e-01 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -9.942096484087147983e+05 9.829492198563371494e+04 1.097000000000000000e+03
-4.971109018201137078e+05 2.000000000000000000e+02 9.377366865566818160e+04 3.999999979870270117e-01 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -4.971077068339384277e+05 4.925273244403371064e+04 7.760000000000000000e+02
-2.485554542572997743e+05 2.000000000000000000e+02 9.377366865566818160e+04 2.000000016868705710e-01 4.000000000000000000e+00 2.236067977499789708e-02 -1.601999999999999979e-19 9.108999999999999260e-31 1.499999999999999869e-04 4.193685952272307593e+06 4.193685952272307593e+06 -2.485578347286873613e+05 2.449493952804292712e+04 5.480000000000000000e+02


==> anc/dataReadme.txt <==
Readme for data used in 'Empirically extending 1D Child-Langmuir theory to a finite temperature beam' by Jesse M. Snelling, Gregory R. Werner, and John R. Cary at University of Colorado, Boulder.

Column labels for data.txt:
Ji, PhiD, vth, jstar, phistar, vstar, q, m, D, vD, vi, Jt, JtSig, NX

Description and units (mks):
Ji	- injected current density (A/m^3, signed by charge carrier)
PhiD 	- gap potential (V)
vth 	- thermal velocity (m/s)
jstar	- dimensionless parameter derived from physics parameters
phistar	- dimensionless parameter derived from physics parameters
vstar	- dimensionless parameter derived from physics parameters
q	- particle charge (C, signed by charge carrier)
m	- particle mass (kg)
D	- gap distance (m)
vD	- drift velocity (m/s)
vi	- mean velocity (m/s)
Jt	- transmitted current density (A/m^3, signed by charge carrier)
JtSig	- standard deviation of Jt
NX	- number of cells


==> anc/supplementary.py <==
import numpy as np
from scipy.special import erfc

EPSILON0 = 8.854E-12            # F/m or (s^4 A^2)/(kg m^3)
q = -1.602E-19                  # C : particle charge
m = 9.109E-31                   # kg : particle mass
D = 150E-6                      # m : gap distance
PhiG = 50                       # V : "gate" potential
vD = np.sqrt(-2*q*PhiG/m)       # m/s : drift velocity

# Column labels for data.txt:
# Ji, PhiD, vth, jstar, phistar, vstar, q, m, D, vD, vi, Jt, JtSig, NX

c = np.array([ 1.186e+00,  6.0278e-03,  1.233e+00, -2.947e+01,
  2.349e-01, -5.461e-04, -4.264e+00,  2.736e+00,
  3.234e-03])
w = np.array([ 1.267e+01, -3.203e-01,  7.620e-01, -1.399e+00,
  6.279e-01,  6.400e-01,  6.595e-01,  7.077e-01,
  4.558e+01,  8.571e-01,  9.738e-01, -2.719e-01,
 -2.523e+00,  2.175e-05,  1.635e+02,  2.324e+00])


# Implementation of warm model found in Appendix A
def resultFromModel(q, m, D, PhiD, Ji, vD, vth, c, w): #Correct model***
    """
    This is an implentation of the warm SCL model found in Appendix A of
    'Empirically extending 1D Child-Langmuir theory to a finite
    temperature beam' by Jesse M. Snelling, Gregory R. Werner, and John R.
    Cary at University of Colorado, Boulder.

    Inputs:
        q:      particle charge (C, signed by charge carrier)
        m:      particle mass (kg)
        D:      gap distance (m)
        PhiD:   gap potential (V)
        Ji:     injected current density (A/m^2, signed by charge carrier)
        vD:     drift velocity (m/s)
        vth:    thermal velocity (m/s)
        c:      fitting parameters for jc (supplied above)
        w:      fitting parameters for jw1 and jw2 (supplied above)

    Outputs:
        result: [Jtmodel, Fmodel]
            Jtmodel:    transmitted current density (A/m^2, signed by charge carrier)
            Fmodel:     transmitted current density normalized as in the paper
        intermediates: [jstar, phistar, vstar, jc, jw1, jw2, Jmax, vi]
            These are intermediate values within the calculation of the result, and
            are supplied if needed.
    """

    #1
    vnorm = vD/2 * erfc(-vD/(np.sqrt(2)*vth)) + vth/np.sqrt(2*np.pi)*np.exp(-vD**2/(2*vth**2))

    #2
    vi = vD + vth*np.sqrt(2/np.pi)*np.exp(-vD**2/(2*vth**2))/(erfc(-vD/(np.sqrt(2*vth**2))))

    #3
    vr = np.sqrt(np.maximum(0, 2*q*PhiD/m))

    #4
    Jmax = Ji/vnorm * (vD/2 * erfc((vr - vD)/(np.sqrt(2*vth**2))) + vth/np.sqrt(2*np.pi) * np.exp(-(vr-vD)**2/(2*vth**2)))
    print("vr=", vr, ", Jmax=", Jmax, ", Ji=", Ji)

    #5
    vit = 2*Jmax*vnorm/Ji /erfc((vr-vD)/(np.sqrt(2*vth**2)))

    #6
    vf = np.sqrt(vit**2 - 2*q*PhiD/m)

    #7
    Jnorm = 2*m/(9*q)*EPSILON0 *(vi+vf)**(3)/D**2

    #8
    jstar = Ji/Jnorm

    #9
    phistar = -2*q*PhiD/(m*vi**2)

    #10
    vstar = vth/vi

    #11
    # c and w defined above

    #12
    jc = 1 + c[0]*vstar*(np.exp(c[1]*(phistar-c[2])**3 + c[3]*(vstar-c[4])**2 + c[5]*(phistar-c[6]) + c[7]*(vstar-c[8])))

    #13
    jw1 = w[0]*vstar**w[7]*(np.exp(w[1]*(phistar-w[2])**2 + w[3]*(vstar-w[4])**2 + w[5]*(phistar*vstar-w[6])**2))

    #14
    jw2 = w[8]*vstar**w[15]*(np.exp(w[9]*(phistar-w[10])**2 + w[11]*(vstar-w[12])**2 + w[13]*(phistar*vstar-w[14])**2))

    #15
    Fmodel = 1-1/(1 + np.exp(-(jstar-jc)/jw1) + (jc/jstar)**2*np.exp(-(jstar-jc)/jw2))

    #16
    Jtmodel = Fmodel*Jmax

    result = np.array([Jtmodel, Fmodel])
    intermediates = np.array([jstar,phistar,vstar,jc,jw1,jw2,Jmax,vi])
    return result, intermediates

# Implementation of simplified warm model found in Appendix B
def resultFromSimplifiedModel(q, m, D, PhiD, Ji, vD, vth, c, w):
    """
    This is an implentation of the simplified warm SCL model found in Appendix B of
    'Empirically extending 1D Child-Langmuir theory to a finite
    temperature beam' by Jesse M. Snelling, Gregory R. Werner, and John R.
    Cary at University of Colorado, Boulder.

    Inputs:
        q:      particle charge (C, signed by charge carrier)
        m:      particle mass (kg)
        D:      gap distance (m)
        PhiD:   gap potential (V)
        Ji:     injected current density (A/m^2, signed by charge carrier)
        vD:     drift velocity (m/s)
        vth:    thermal velocity (m/s)
        c:      fitting parameters for jc (supplied above)
        w:      fitting parameters for jw1 and jw2 (supplied above)

    Outputs:
        result: [Jtmodel, Fmodel]
            Jtmodel:    transmitted current density (A/m^2, signed by charge carrier)
            Fmodel:     transmitted current density normalized as in the paper
        intermediates: [jstar, phistar, vstar, jc, jw1, jw2, Jmax, vi]
            These are intermediate values within the calculation of the result, and
            are supplied if needed.
    """
    #1
    vnorm = vD

    #2
    vi = vD
    
    #3
    vr = np.sqrt(np.maximum(0, 2*q*PhiD/m))
    
    #4
    Jmax = Ji/2 * erfc((vr - vD)/(np.sqrt(2*vth**2)))

    #5
    vit = vD
    
    #6
    vf = np.sqrt(vD**2 - 2*q*PhiD/m)

    #7
    Jnorm = 2*m/(9*q)*EPSILON0 *(vi+vf)**(3)/D**2

    #8
    jstar = Ji/Jnorm

    #9
    phistar = -2*q*PhiD/(m*vi**2)

    #10
    vstar = vth/vi

    #11
    # c and w defined above

    #12
    jc = 1 + c[0]*vstar*(np.exp(c[1]*(phistar-c[2])**3 + c[3]*(vstar-c[4])**2 + c[5]*(phistar-c[6]) + c[7]*(vstar-c[8])))

    #13
    jw1 = w[0]*vstar**w[7]*(np.exp(w[1]*(phistar-w[2])**2 + w[3]*(vstar-w[4])**2 + w[5]*(phistar*vstar-w[6])**2))

    #14
    jw2 = w[8]*vstar**w[15]*(np.exp(w[9]*(phistar-w[10])**2 + w[11]*(vstar-w[12])**2 + w[13]*(phistar*vstar-w[14])**2))

    #15
    Fmodel = 1-1/(1 + np.exp(-(jstar-jc)/jw1) + (jc/jstar)**2*np.exp(-(jstar-jc)/jw2))

    #16
    Jtmodel = Fmodel*Jmax

    result = np.array([Jtmodel, Fmodel])
    intermediates = np.array([jstar,phistar,vstar,jc,jw1,jw2,Jmax,vi])
    return result, intermediates

